Bias-free simulation of diffusion-limited aggregation on a square lattice

We identify sources of systematic error in traditional simulations of the Witten-Sander model of diffusion-limited aggregation (DLA) on a square lattice. We present an algorithm that reduces these biases to below $10^{-12}$. We grow clusters of $10^8$ particles on $65536\times 65536$ lattices. We verify that lattice DLA clusters inevitably grow into anisotropic shapes, dictated by the anisotropy of the aggregation process. We verify that the fractal dimension evolves from the continuum DLA value, $D=1.71$, for small disk-shaped clusters, towards Kesten's bound of $D=3/2$ for highly anisotropic clusters with long protruding arms.

==> anc/dla.cc <==
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Bias-free algorithm for diffusion-limited aggregation (DLA)
// Yen Lee Loh
// Started 2014-6-3, touched 2014-7-9
//
// To compile:		g++ -O3 dla.cc -o dla
// To run:				./dla
//
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&

#include <cmath>    // for exp()
#include <iostream> // for cout
#include <iomanip>  // for setf
#include <fstream>  // for ofstream and ifstream
#include <string>   // for string and stringstream
#include <ctime>    // for clock()
#include <cassert>  // for assert()
#include <algorithm>  // for min() and max()
#include "io.h"     // for readPar(), write_binary(), etc.
#include "math.h"   // for sqr(), rescale(), arithProg(), etc. 
using namespace std;

const int64 RKILLING = (int64)1e14;	// killing radius
const int64 SEED=0;									// SEED=0 means seed RNG using current time
const int64 LMAX=10;								// lmax=17 corresponds to an 65536x65536 grid

const int64 AGGREGATION_PATTERN[][2] 
//= {{0,0},{1,0},{0,1}};   // 2-neighbor aggregation (L)
//= {{0,0},{1,0},{-1,0},{0,-1}};   // 3-neighbor (T)
= {{0,0},{1,0},{-1,0},{0,1},{0,-1}};   // 4-neighbor (+)
//= {{0,0},{1,1},{1,-1},{-1,1},{-1,-1}}; // 4-neighbor (X)
//= {{0,0},{1,0},{-1,0},{0,1},{0,-1},{1,1},{1,-1},{-1,1},{-1,-1}}; // 8-neighbor (*)

enum {FIXED_STEPSIZE,VARIABLE_STEPSIZE};
const int DIFFUSION_STEPSIZE = VARIABLE_STEPSIZE;

enum {SHARP_CIRCLE,FUZZY_ANNULUS};
const int LAUNCHING_METHOD = FUZZY_ANNULUS;



//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// TDiscreteSampler
//
// Sample a discrete probability distribution with N outcomes using Walker's alias method.
//
//	Initialize an object of this class with a probability distribution:
//
//    TDiscrete discreteSampler;
//		discreteSampler.init (  vector<double> ({.1, .4, .2, .3})  );
//
//	Generate an integer 0,1,2,3 from this probability distribution using
//
//    double i = discreteSampler.sample ();
//
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
class TDiscreteSampler {
public:
	int64 n;
	vector<double> pn;	// Probability table (we don't really need to store this)
	vector<double> fn;	// Alias probability table
	vector<int64> an;		// Alias index table
	
	void init (const vector<double> pn) {
		this->pn = pn;
		this->n = pn.size();
		
		//======== Construct Walker alias table =========
		int64 i,j,jmin,jmax;
		double bmin,bmax,s,oon,tol = 1e-11;
		vector<double> bn (n);
		fn.resize(n);
		an.resize(n);
		oon = 1.0/n;
		//--------- Verify that user-supplied pp[]'s sum to unity!
		s=0;
		for (i=0; i<n; i++) {s+=pn[i];}
		cout << setprecision(16);
		cout << n << " probs, total = " << s << endl;
		assert (fabs(s-1) < tol);
		//--------- Set up Walker alias tables
		for (i=0; i<n; i++) {bn[i]=pn[i]-oon; an[i]=i; fn[i]=1.0;}
		for (i=0; i<n; i++) {
			bmin=+1e38; jmin=-1; bmax=-1e38; jmax=-1;
			for (j=0; j<n; j++) {
				if (bmin>bn[j]) {bmin=bn[j]; jmin=j;}
				if (bmax<bn[j]) {bmax=bn[j]; jmax=j;}
			}
			if (bmax-bmin<tol) break;
			an[jmin]=jmax; fn[jmin]=1+bmin*n; bn[jmin]=0; bn[jmax]=bmax+bmin;
		}
	}
	int64 sample () {
		int64 i = irand(n);
		if (drand() > fn[i]) i = an[i]; 
		return i;
	}
};

void testDiscreteSampler () {
	cout << setw(16) << "-------- testDiscreteSampler() --------\n";
	
	TDiscreteSampler discreteSampler;
	
	vector<double> pn;
	pn.push_back(.2);
	pn.push_back(.1);
	pn.push_back(.6);
	pn.push_back(.1);
	int64 n = pn.size();
	discreteSampler.init (pn);
	
	int64 hist[n];
	for (int64 i=0; i<n; ++i) hist[i] = 0;
	int64 itermax = 1000000;
	for (int64 iter=0; iter<itermax; ++iter) {
		int64 i = discreteSampler.sample ();
		hist[i]++;
	}
	
	cout << setprecision(5);
	cout << setw(16) << "pDesired";
	cout << setw(16) << "pSample";
	cout << endl;
	for (int64 i=0; i<n; ++i) {
		cout << setw(16) <<  pn[i];
		cout << setw(16) <<  hist[i]/(double)itermax;
		cout << endl;
	}
}



//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// TWalkToLine
//
//		Suppose a particle starts at position (0,r)
//		and executes a random walk until it touches the line y=0.
//
//		Fxy(x,y)    returns the resistance Green function at point64 (x,y)
//		pxy(x,y)		returns the probability of touching the line at point64 (x,0)
//		xSample(y)	returns a value for x sampled from the above probability distribution
//
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
class TWalkToLine {
public:
	double FxyExact[64][64];
	
	TWalkToLine () {
		cout << "-------- TWalkToLine() --------\n";
		cout << "Loading SquareLatticeGreenFunction64.raw (F_{xy} in paper) \n";
		ifstream ifs ("SquareLatticeGreenFunction64.raw");
		ifs.read ((char*)FxyExact, 64*64*sizeof(double));
		ifs.close();	
	}
	//-------- Return the resistance Green function F(x,y)
	// Note that this could be optimized further.
	double FxySeries (int64 x, int64 y) {
		const double eulerGamma = 0.5772156649015329;
		const double eulerGammaPlusSqrt8 = 1.6169364357414509;
		double rsq = (double)x*x + (double)y*y;
		double oor2 = 1./rsq;
		double oor4 = sqr(oor2);
		double oor6 = oor2*oor4;
		double oor8 = sqr(oor4);
		double phi = atan((double)y / x);
		double cos4phi = cos (4*phi);
		double cos8phi = cos (8*phi);
		double cos12phi = cos (12*phi);
		double cos16phi = cos (16*phi);
		return 1.0/(2*M_PI) 
		* (
			 eulerGammaPlusSqrt8 + 0.5*log(rsq)
			 - (
					+ oor2 * (1/12.*cos4phi)
					+ oor4 * (3/40.*cos4phi + 5/48.*cos8phi)
					+ oor6 * (51/112.*cos8phi + 35/72.*cos12phi)
					+ oor8 * (217/320.*cos8phi + 45/8.*cos12phi + 1925/384.*cos16phi)
					)
			 );
	}
	double Fxy (int64 x, int64 y) {
		x = abs(x);
		y = abs(y);
		if (x<=60 && y<=60) return FxyExact[x][y];
		else                return FxySeries (x, y);
	}
	
	//-------- Target distribution
	double pxy (int64 x, int64 h) {
		return Fxy(x,1+h) - Fxy(x,1-h);
	}
	//-------- Envelope distribution
	double qxy (int64 x, int64 h) {
		return (atan ((x+0.5) / h) - atan ((x-0.5) / h)) / M_PI;
	}
	int64 xSample (int64 h) {
		double p0 = pxy (0, h);
		double q0 = qxy (0, h);
		double c = q0 / p0;
		int64 x;
		for (int64 iter=0; ; ++iter) {
			double xRaw = h * tan ((drand()-0.5)*M_PI );
			if			(xRaw > +RKILLING)	x = int64max; // indicate overflow
			else if (xRaw < -RKILLING)	x = int64min;
			else											x = (int64) round(xRaw);
			int64 xAbs = abs (x);
			double p = pxy (xAbs, h);
			double q = qxy (xAbs, h);
			double pAccept = c * p / q;
			if (drand() < pAccept) break;
			
			if (iter>100) {
				cerr << "Warning: retrial sampling has taken " << iter << " iterations!" << endl;
			}
		} 
		return x;
	}
	
} walkToLine;

void testWalkToLine () {
	cout << setw(16) << "-------- testWalkToLine() --------\n";
	int64 xmin = -10;
	int64 xmax = +10;
	int64 buffer[xmax-xmin], *hist = &buffer[0-xmin];
	for (int64 x=xmin; x<xmax; ++x) 	hist[x] = 0;
	
	int64 y = 8;
	int64 imax = 9000000;
	for (int64 i=0; i<imax; ++i) {
		int64 x = walkToLine.xSample (y);
		if (x>=xmin && x<xmax) 	hist[x]++;
	}	
	cout << fixed << setprecision(4);	
	cout << setw(16) << "x";
	cout << setw(16) << "pTrue";
	cout << setw(16) << "pSample";
	cout << endl;
	for (int64 x=xmin; x<xmax; ++x) {
		cout << setw(16) << x;
		cout << setw(16) << walkToLine.pxy(x, y);
		cout << setw(16) << hist[x] / (double)imax;
		cout << endl;
	}
}

double FFxy (int64 x, int64 y) {return walkToLine.Fxy (x, y);} // For testing purposes only!!!
void testGreenFunction () {
	double rhs = 0.;
	double residual = 0.;
	for (int64 x=0; x<100; ++x) {
		for (int64 y=0; y<100; ++y) {
			rhs = 4*FFxy(x,y) - FFxy(x+1,y) - FFxy(x-1,y) - FFxy(x,y+1) - FFxy(x,y-1);
			if (x==0 && y==0) rhs += 1.;
			residual = max(residual, fabs(rhs));
		}	
	}
	cout << "Maximum residual in Poisson equation over a 100x100 grid = " << residual << endl;
}




//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// TWalkOutToSquare
// 
//		Suppose a particle starts at position (0,0)
//		and executes a random walk until it touches the square with corners
//    (-r,-r) and (r,r).
//
//		pxr(x,r)		returns 4 times the probability of touching the square at point64 (x,r)
//		xSample(r)	returns a value for x sampled from the probability distribution pxr(x,r)
//		findxySample(r,x,y)		sets (x,y) to a random location on the square 
//													according to the appropriate probability distribution.
//
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
const int64 levels = 9;
class TWalkOutToSquare {
public:
	TDiscreteSampler discreteSampler[levels];
	
	TWalkOutToSquare () {
		cout << "-------- TWalkOutToSquare() --------\n";
		cout << "Loading DirichletGFs.raw (4*Psq_{lx} in paper) \n";
		ifstream ifs ("DirichletGFs.raw");
		for (int64 l=0; l<levels; ++l) {
			int64 rsquare = (1 << l);
			int64 nvalues = rsquare*2 - 1;
			
			vector<double> pn (nvalues);
			ifs.read ((char*)pn.data(), nvalues*sizeof(double));
			
			discreteSampler[l].init (pn);
		}
		ifs.close();	
	}
	double pxr (int64 x, int64 r) { // This is not actually required for the algorithm
		int64 l;
		switch (r) {	// Determine which discreteSampler object to use
			case 1: l=0; break;
			case 2: l=1; break;
			case 4: l=2; break;
			case 8: l=3; break;
			case 16: l=4; break;
			case 32: l=5; break;
			case 64: l=6; break;
			case 128: l=7; break;
			case 256: l=8; break;
			default: l=-1; break;
		}
		if (l==-1) {cerr << r; abort ();}
		return discreteSampler[l].pn[r - 1 + x];
	}
	int64 xSample (int64 r) {	
		int64 l;
		switch (r) {
			case 1: l=0; break;
			case 2: l=1; break;
			case 4: l=2; break;
			case 8: l=3; break;
			case 16: l=4; break;
			case 32: l=5; break;
			case 64: l=6; break;
			case 128: l=7; break;
			case 256: l=8; break;
			default: l=-1; break;
		}
		if (l==-1) {cerr << r; abort ();}
		return discreteSampler[l].sample () - (r-1);
	}
	void findxySample (int64 rSquare, int64 &xLaunch, int64 &yLaunch) {	
		int64 x = xSample (rSquare);
		int64 y = rSquare;
		switch (irand(4)) {
			case 0: xLaunch=x; yLaunch=y; break;
			case 1: xLaunch=x; yLaunch=-y; break;
			case 2: xLaunch=y; yLaunch=x; break;
			case 3: xLaunch=-y; yLaunch=x; break;
		}
		//---- WARNING: When compiling with -O3, sometimes the switch statement is optimized away
		// and x and y do not get set.
	}
	
} walkOutToSquare;

void testWalkOutToSquare () {
	cout << setw(16) << "-------- testWalkOutToSquare() --------\n";
	int64 r = 8;
	int64 xmin = -r;
	int64 xmax = +r+1;
	int64 nx = xmax-xmin;
	int64 buffer[nx], *hist = &buffer[0-xmin];
	for (int64 x=xmin; x<xmax; ++x) 	hist[x] = 0;
	int64 imax = 9000000;
	for (int64 i=0; i<imax; ++i) {
		int64 x = walkOutToSquare.xSample (r);
		if (x>=xmin && x<xmax) 	hist[x]++;
	}	
	cout << fixed << setprecision(4);	
	cout << setw(16) << "x";
	cout << setw(16) << "pTrue";
	cout << setw(16) << "pSample";
	cout << endl;
	for (int64 x=xmin; x<xmax; ++x) {
		cout << setw(16) << x;
		cout << setw(16) << walkOutToSquare.pxr(x,r);
		cout << setw(16) << hist[x] / (double)imax;
		cout << endl;
	}
}








//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// FUZZY LAUNCHING ANNULUS 
// Launch the particle as follows.
// Pick the radius from a Kaiser-Bessel window function distribution on (rInner,rOuter).
// Pick the angle from a uniform distribution on [0,2pi].
// This reduces launching bias to below 10^(-12).
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
const double betaKaiser = 24.;
const double cKaiser = 9.060322906269867e-10;
const double sigmaGauss = 0.20630813344176394; // this is for betaKaiser=24.
const double cGauss = 1.9648389200167407;

double fKaiser (double x) {
	return cKaiser * besselI0 ( betaKaiser * sqrt(1 - x*x) );
}
double fEnvelope (double x) {
	return cGauss * exp (- sqr(x) * (0.5/sqr(sigmaGauss)));
}
double drandKaiser () {
	double x,y;
	while (true) {
		x = sigmaGauss * drandNormal();
		if (fabs(x) < 1 && drand() < fKaiser(x) / fEnvelope(x)) break;
	}
	return x * (2*irand(2) - 1);
}
void pickLaunchPointFromAnnulus (int64 &xRel, int64 &yRel, double rInner, double rOuter) {	
	double r = 0.5*(rInner+rOuter) + 0.5*(rOuter-rInner)*drandKaiser();
	double phi = drand()*2*M_PI;
	xRel = (int64) round( r * cos(phi) );
	yRel = (int64) round( r * sin(phi) );
}
void testDrandKaiser () {
	int64 x,y;
	ofstream ofs ("testDrandKaiser.dat");
	ofs << setprecision(16);
	for (int i=0; i<1000000; ++i) {
		ofs << setw(16)  << drandKaiser() << endl;
	}
	ofs.close ();
}
void testLaunchParticle () {
	int64 x,y;
	ofstream ofs ("testLaunchParticle.dat");
	for (int i=0; i<1000000; ++i) {
		pickLaunchPointFromAnnulus (x, y, 200., 400.);
		ofs << setw(5) << x << setw(5) << y << endl;
	}
	ofs.close ();
}











//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// DLA data structures and algorithms
//
//
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
const int64 lmax = LMAX; // lmax=14 corresponds to an 8192x8192 grid
const int64 xmax = (1 << (lmax-1));
const int64 ymax = (1 << (lmax-1));
const int64 xCen = xmax/2;
const int64 yCen = ymax/2;
typedef unsigned char byte;
byte **ss; // this is a bit array!
char sDummy;
int64 xminBound=int64max,xmaxBound=int64min;
int64 yminBound=int64max,ymaxBound=int64min; //bounding box of cluster and halo
int64 rBound=int64min;

int64 mTotal = 0;	// cluster mass
double xTotal = 0.;
double yTotal = 0.;
double xsqTotal = 0.;
double ysqTotal = 0.;
double rGyration = 0.;

const int nAngles = 24; // for gathering radius-vs-angle stats
double radVsAngle[nAngles];

//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Utilities for reading the aggregation pattern.  
// For example, the + aggregation pattern is defined by an array of 5 points
// representing the walker's position and its EWNS neighbors.
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
const int64 nAggregation = sizeof(AGGREGATION_PATTERN)/(2*sizeof(int64));
int64 xAggregation (int64 i) {return AGGREGATION_PATTERN[i][0]; }
int64 yAggregation (int64 i) {return AGGREGATION_PATTERN[i][1]; }

//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// The configuration of particles is described by slxy(lmax-1,x,y).
// We also store coarse-grained configurations as slxy([0,1,2,..,lmax-2],x,y).
// The raw data is stored in the buffer array ss.
//		setslxy(l,x,y)			sets the state at level l and position (x,y)
//		getslxy(l,x,y)			returns the state
// Note that bit 0 is the MSB, and bit 7 is the LSB.
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void clearslxy (int64 l, int64 x, int64 y) {
	int64 xmaxl = (1 << l);
	int64 ymaxl = (1 << l);
	if (x<0 || x>=xmaxl || y<0 || y>=ymaxl) return; // bounds check
	int64 ixy = x*ymaxl + y;
	int64 iword = ixy >> 3;				// iword = ixy/8;
	int64 ibit = ixy & 7;					// ibit = ixy%8;
	ss[l][iword] &= ~(byte(128) >> ibit);	// clear bit using AND NOT
}
void setslxy (int64 l, int64 x, int64 y) {
	int64 xmaxl = (1 << l);
	int64 ymaxl = (1 << l);
	if (x<0 || x>=xmaxl || y<0 || y>=ymaxl) return; // bounds check
	int64 ixy = x*ymaxl + y;
	int64 iword = ixy >> 3;				// iword = ixy/8;
	int64 ibit = ixy & 7;					// ibit = ixy%8;
	ss[l][iword] |= (byte(128) >> ibit);	// set bit using OR
}
byte getslxy (int64 l, int64 x, int64 y) {
	int64 xmaxl = (1 << l);
	int64 ymaxl = (1 << l);
	if (x<0 || x>=xmaxl || y<0 || y>=ymaxl) return 0; // bounds check
	int64 ixy = x*ymaxl + y;
	int64 iword = ixy >> 3;							// iword = ixy/8;
	int64 ibit = ixy & 7;								// ibit = ixy%8;
	return (ss[l][iword] >> (7-ibit)) & byte(1);	// read bit using AND
}
byte getsxy (int64 x, int64 y) {
	return getslxy (lmax-1, x, y);
}
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// initHierarchicalArray(): set up the ss array
// Also set up some stats
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void initHierarchicalArray () {
	ss = new byte*[lmax];
	for (int64 l=0; l<lmax; ++l) {
		int64	xmaxl = (1 << l);
		int64	ymaxl = (1 << l);
		ss[l] = new byte[(xmaxl*ymaxl+7)/8]; // bit array!
		for	(int64 x=0; x<xmaxl; ++x) {
			for (int64 y=0; y<ymaxl; ++y) {
				clearslxy(l, x, y);
			}
		}		
	}
	
	for (int n=0; n<nAngles; ++n) {
		radVsAngle[n] = 0.;
	}
}

//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Mark site (x,y) as a sticky site at all levels of the hierarchy
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void mark (int64 x, int64 y) {
	for (int64 l=lmax-1; l>=0; --l) {			
		setslxy (l, x, y);
		x >>= 1;
		y >>= 1;
	}	
}
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Freeze a walker at position (x,y).
// For (x,y), and for each of its neighbors according to the aggregation rule,
// mark them as sticky sites, and do this every level of the hierarchy!
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void freeze (int64 x, int64 y) {
	//-------- Update cluster mass, radius of gyration, max radius at each angle, etc.
	mTotal += 1;
	xTotal += x;
	yTotal += y;
	xsqTotal += sqr(x);
	ysqTotal += sqr(y);
	double xAverage = xTotal / mTotal;
	double yAverage = yTotal / mTotal;
	double xsqAverage = xsqTotal / mTotal;
	double ysqAverage = ysqTotal / mTotal;
	double rsqGyration = xsqAverage - sqr(xAverage) + ysqAverage - sqr(yAverage);	
	rGyration = sqrt (rsqGyration);
	
	double r = hypot (y-yCen+0., x-xCen+0.);
	double phi = atan2 (y-yCen, x-xCen);
	int nAngle = modulo ( (int)round (phi/(2*M_PI)*nAngles), nAngles);
	radVsAngle[nAngle] = max (	radVsAngle[nAngle], r);
	
	//-------- Update bounding radius
	rBound = max (rBound, (int64)hypot(x - 1.0*xCen, y - 1.0*yCen));
	
	//-------- Update bounding box
	// ASSUME THAT AGGREGATION PATTERN IS CONTAINED WITHIN +/- 2 SITES.
	// NEAREST-NEIGHBOR AGGREGATION WOULD ONLY USE +/- 1 SITE.
	xminBound = min (xminBound, x-2);
	yminBound = min (yminBound, y-2);
	xmaxBound = max (xmaxBound, x+2);
	ymaxBound = max (ymaxBound, y+2);
	
	//-------- Mark walker's site and new sticky sites
	mark (x, y);
	for (int64 i=0; i<nAggregation; ++i) {
		mark (x+xAggregation(i), y+yAggregation(i));
	}
}
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Initialize the seed cluster
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void initSeedCluster () {
	//======== Seed cluster of shape .
	freeze (xCen, yCen);	
	//======== Seed cluster of shape :
	//	freeze (xCen, yCen);	freeze (xCen+12, yCen);	
	//	freeze (xCen, yCen+12);	freeze (xCen+12, yCen+12);	
	//======== Seed cluster of shape -
	//	for (int x=xCen-100; x<xCen+100; ++x)	freeze (x, yCen);	
	//======== Seed cluster of shape /
	//for (int x=xCen-100; x<xCen+100; ++x) freeze (x, x);	
	//======== Seed cluster of shape +
	//for (int i=-1000; i<=1000; ++i) {freeze (xCen+i, yCen);	freeze (xCen, yCen+i);}	
	//======== Seed cluster of shape X
	//for (int i=-100; i<=100; ++i) {freeze (xCen+i, yCen+i);	freeze (xCen-i, yCen+i);}	
}
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Launch a new particle using circle and snap-to-grid
// or using Kaiser-Bessel fuzzy annulus
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void launchParticle (int64 &xCur, int64 &yCur) {	
	if (LAUNCHING_METHOD==SHARP_CIRCLE) {
		double r = ::rBound + 2.;
		double phi = drand()*2*M_PI;
		int64 xRel,yRel;
		xRel = (int64) round( r * cos(phi) );
		yRel = (int64) round( r * sin(phi) );	
		xCur = ::xCen + xRel;
		yCur = ::yCen + yRel;		
	}
	else if (LAUNCHING_METHOD==FUZZY_ANNULUS) {
		double rInner = 2.*max (::rBound, int64(20));
		double rOuter = 4.*max (::rBound, int64(20));
		int64 xRel,yRel;
		pickLaunchPointFromAnnulus (xRel, yRel, rInner, rOuter);
		xCur = ::xCen + xRel;
		yCur = ::yCen + yRel;
	}
}
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Diffuse a particle using fixed or variable stepsize methods
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void diffuseFixedStepsize (int64 &xCur, int64 &yCur) {		
	//%%%%%%%% Take a step by one lattice spacing in E,W,N, or S direction
	int64 xChange,yChange;
	walkOutToSquare.findxySample (1, xChange, yChange);		
	xCur += xChange;
	yCur += yChange;		
}
void diffuseVariableStepsize (int64 &xCur, int64 &yCur) {	
	//%%%%%%%% Particle is within bounding box of cluster
	// Start at l=2 or l=lmax-9 (256x256 blocks), whichever is larger.
	// Keep going to finer levels of hierarchy 
	// until there are no sticky sites in neighborhood,
	// or until we get down to the finest level.
	int64 lBlock,blockSize,xBlock,yBlock;
	for (lBlock=max((int64)2,lmax-9); lBlock<=lmax-1; ++lBlock) {
		//======== Examine level lBlock of the hierarchical array
		blockSize = (1 << (lmax-lBlock-1));
		xBlock = (xCur >> (lmax-lBlock-1));
		yBlock = (yCur >> (lmax-lBlock-1));					
		//======== Examine a 3x3 region of blocks surrounding the current block
		bool neighborExists = false;
		for (int64 u=xBlock-1; u<=xBlock+1; ++u) {
			for (int64 v=yBlock-1; v<=yBlock+1; ++v) {
				if (getslxy(lBlock, u, v) > 0) {
					neighborExists = true;
					break;
				}
			}
		}
		//======== Zoom in until we reach a scale where the neighborhood is empty
		if (!neighborExists) break;	
	}
	//%%%%%%%% Walk out to a square of side 2*blockSize
	int64 xChange,yChange;
	walkOutToSquare.findxySample (blockSize, xChange, yChange);		
	xCur += xChange;
	yCur += yChange;								
}
void diffuse (int64 &xCur, int64 &yCur) {	
	if (DIFFUSION_STEPSIZE==FIXED_STEPSIZE) 
		diffuseFixedStepsize (xCur, yCur);
	else if (DIFFUSION_STEPSIZE==VARIABLE_STEPSIZE) 
		diffuseVariableStepsize (xCur, yCur);
}
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Return the particle towards the bounding box of the cluster
// using accelerated diffusion using the walk-to-line algorithm
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void returnParticleTowardsBoundingBox (int64 &xCur, int64 &yCur) {	
	int64 xTarget,xDist,yTarget,yDist;
	if      (xCur < xminBound) {xTarget=xminBound; xDist=xminBound-xCur;}
	else if (xCur > xmaxBound) {xTarget=xmaxBound; xDist=xCur-xmaxBound;}
	else                       {xDist=0; }
	if      (yCur < yminBound) {yTarget=yminBound; yDist=yminBound-yCur;}
	else if (yCur > ymaxBound) {yTarget=ymaxBound; yDist=yCur-ymaxBound;}
	else                       {yDist=0; }
	
	bool overflowed = false;	
	if (yDist > xDist) {
		//-------- Diffuse a distance yDist onto the horizontal line y=yTarget
		yCur = yTarget;
		int64 xChange = walkToLine.xSample (yDist);
		if (xChange>=int64max || xChange<=int64min) overflowed=true;
		xCur += xChange;
	}
	else {
		//-------- Diffuse a distance xDist onto the vertical line x=xTarget
		xCur = xTarget;
		int64 yChange = walkToLine.xSample (xDist);
		if (yChange>=int64max || yChange<=int64min) overflowed=true;
		yCur += yChange;
	}				
	if (overflowed) {
		launchParticle (xCur, yCur);
	}
}



//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Write the bit array describing the current cluster configuration
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void writeConfig (const char *filename, int64 l) {
	int64 xmaxl=(1<<l);
	int64 ymaxl=(1<<l);
	ofstream ofs (filename);
	ofs.write ((char*)ss[l], (xmaxl*ymaxl+7)/8); // Dump the bitarray
	ofs.close ();
}







//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
//                          MAIN
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
int main (int argc, char** argv) {
	ofstream ofsMassRadius ("mr.dat");
	ofstream ofsAngDep ("angdep.dat");
	ofstream ofsPars ("pars.dat");
	ofsPars << LMAX << endl; // this is useful for coarsen.cc
	ofsPars.close ();
	
	if (SEED==0)	srandom (time(NULL)+clock());
	else					srandom (SEED);
	
	clock_t clockStart;
	time_t timeStart;
	timeStart = time(NULL);
	clockStart = clock();
	
	//======== Test key statistical subroutines
	//	testGreenFunction ();
	//	testDiscreteSampler ();
	//	testWalkToLine ();
	//	testWalkOutToSquare ();
	//	testBesselI0 ();
	//	testDrandKaiser ();
	//	testLaunchParticle ();
	//	exit(1);
	
	initHierarchicalArray ();		
	
	initSeedCluster ();
	
	cout << "================== Starting DLA simulation ================\n";
	cerr << setw(10) << "Mass";
	cerr << setw(15) << "Walltime (ms)";
	cerr << setw(10) << "Rbounding";
	cerr << setw(10) << "Rgyration";
	cerr << endl;

	while (true) {
		
		int64 xCur,yCur;
		launchParticle (xCur, yCur);
		
		while (true) {
			
			if (xminBound<=xCur && xCur<=xmaxBound && yminBound<=yCur && yCur<=ymaxBound) {		
				//-------- Particle is within bounding box; use walk-out-to-square diffusion
				diffuse (xCur, yCur);				
			}
			else {
				//-------- Particle is outside bounding box; use walk-to-line diffusion
				returnParticleTowardsBoundingBox (xCur, yCur);
			}
			if (getsxy(xCur, yCur) > 0) {
				//-------- Particle is at sticky site
				freeze (xCur, yCur);
				break;
			}										
		}
		
		//%%%%%%%% Output stats
		if (isPowerOfTwo(mTotal) || (mTotal>262144 && mTotal%262144==0)) {
			cerr << setw(10) << mTotal;
			cerr << setw(15) << (int64) (  (clock()-clockStart+0.)/CLOCKS_PER_SEC*1000 );
			cerr << setw(10) << rBound;
			cerr << setw(10) << rGyration;
			cerr << endl;
			ofsMassRadius << mTotal << " ";
			ofsMassRadius << rBound << " ";
			ofsMassRadius << rGyration << " ";
			ofsMassRadius << endl;
			for (int n=0; n<nAngles; ++n) {
				ofsAngDep << radVsAngle[n] << " ";
			}
			ofsAngDep << endl;			
		}		
		
		//%%%%%%%% If cluster is touching boundary of system, we must stop
		if (xminBound<=2 || xmaxBound>=xmax-2 ||
				yminBound<=2 || ymaxBound>=ymax-2 )  break;
	}
	
		
	cout << endl;
	writeConfig ("sfinal.raw", lmax-1);
	cout << "================== Finished ================\n";	
}


==> anc/io.h <==
#ifndef IO_H
#define IO_H

//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Utilities for converting between strings, values, files, etc.
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&

#include <iostream>
#include <iomanip>
#include <fstream>
#include <string>
#include <sstream>
#include "tnt/tnt.h" // for Vector<T> and Matrix<T>

using namespace std;
using namespace TNT;

string ANSI_NORMAL="\x1B[22m";
string ANSI_BOLD="\x1B[1m";
string ANSI_LIGHTGRAY="\x1B[0;37m";
string ANSI_DARKGRAY="\x1B[0;30m";
string ANSI_RED="\x1B[31m";
string ANSI_GREEN="\x1B[32m";
string ANSI_BLUE="\x1B[34m";
string ANSI_CLEARSCREEN="\x1B[2J\x1B[1;1H";
string ANSI_RESET="\x1B[0m";


//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Cursor motion
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
void ansiMoveCursor (int row, int col) {
	cout << "\x1B[" << row << ";" << col << "H";
}


//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Parameter File to string|int|double
// 
// These are verbose and inefficient;
// furthermore, should not have actual code in header file
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
string nextNonCommentWord (ifstream &ifs) {
  string word;
  while (true) {
    ifs >> word;
    if (!ifs) return "";
    if (word[0]=='#') getline (ifs, word);
    else break;
  }
  return word;
}


template <class T>
void readPar (string filename, string tag, T &value) {
  ifstream ifs (filename.c_str());
  string word;
  while (true) {
    //---- Read first word on line
    word = nextNonCommentWord (ifs);
    if (!ifs) break;
    //---- If word==tag, read next few numbers
    if (word==tag) {
      word = nextNonCommentWord (ifs);
      istringstream iss(word);
      iss >> value;
      break;
    }
    //---- Otherwise skip to next line
    else {
      getline (ifs, word);
    }
  }
  ifs.close ();
  cout << tag << " = " << value << endl;
}





template <class T>
void readPar (string filename, string tag, Vector<T> &vec) {
  ifstream ifs (filename.c_str());
  string word;
  while (true) {
    //---- Read first word on line
    word = nextNonCommentWord (ifs);
    if (!ifs) break;
    //---- If word==tag, read next few numbers
    if (word==tag) {
      int rows = vec.size();
      for (int row=0; row<rows; row++) {
	word = nextNonCommentWord (ifs);
	istringstream iss(word);
	iss >> vec[row];
      }
      break;
    }
    //---- Otherwise skip to next line
    else {
      getline (ifs, word);
    }
  }
  ifs.close ();
  cout << tag << " = " << vec << endl;
}


template <class T>
void readPar (string filename, string tag, Matrix<T> &mat) {
  ifstream ifs (filename.c_str());
  string word;
  while (true) {
    //---- Read first word on line
    word = nextNonCommentWord (ifs);
    if (!ifs) break;
    //---- If word==tag, read next few numbers
    if (word==tag) {
      int rows,cols,row,col;
      rows = mat.num_rows();
      cols = mat.num_cols();
      for (row=0; row<rows; row++)
	for (col=0; col<cols; col++) {
	  word = nextNonCommentWord (ifs);
	  istringstream iss(word);
	  iss >> mat[row][col];
	}
      break;
    }
    //---- Otherwise skip to next line
    else {
      getline (ifs, word);
    }
  }
  ifs.close ();
  cout << tag << " = " << mat << endl;
}





//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// File to TNT::Vector
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
template<class T>
void read_ascii (string filename, Vector<T> &vec) {
  ifstream ifs (filename.c_str());
  T dummy;
  int imax,i=0;
  while (true) {
    ifs >> dummy;
    if (!ifs) break;
    i++;
  }
  ifs.close ();
  imax = i;
  vec = Vector<T> (imax);
  ifs.open (filename.c_str());
  for (i=0; i<imax; i++) {
    ifs >> vec[i];
  }
  ifs.close();
}

//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// TNT::Matrix to file
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
template<class T>
void write_ascii (string filename, Matrix<T> mat) {
  ofstream ofs (filename.c_str());
  int imax,jmax,i,j;
  imax = mat.num_rows();  // .dims()
  jmax = mat.num_cols();
  for (i=0; i<imax; i++) {
    for (j=0; j<jmax; j++) {
      ofs << mat[i][j] << " ";
    }
    ofs << endl;
  }
  ofs.close();
}

template<class T>
void write_binary (string filename, Matrix<T> mat) {
  ofstream ofs (filename.c_str());
  int imax,jmax;
  imax = mat.num_rows();  // .dims()
  jmax = mat.num_cols();
  ofs.write ((char*)&mat[0][0], imax*jmax*sizeof(mat[0][0]));
  ofs.close();
}

template<class T>
void writeBinary (string filename, const T* array, int count) {
  ofstream ofs (filename.c_str());
  ofs.write ((char*)array, count * sizeof(T));
	cerr << "Wrote " << count << " items each of size " << sizeof(T) << " to " << filename << endl;
  ofs.close();
}

//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// std::string to TNT:Vector
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
template<class T> 
void readVectorFromString (Vector<T> &v, string s) {
  istringstream iss (s);
  int nmax,n;
  T value;
  for (nmax=0;; nmax++) {iss >> value; if (!iss) break;}
  v.newsize (nmax);
  iss.clear(); iss.str(s);
  for (n=0; n<nmax; n++) iss >> v[n];
}



#endif



//void readPar (string filename, string tag, string &svalue) {

//template <class T> void readPar (string filename, string tag, T &value) {
/*
void readPar (string filename, string tag, int &ivalue) {
  string svalue;
  readPar (filename, tag, svalue);
  istringstream iss (svalue);
  iss >> ivalue;
}
void readPar (string filename, string tag, double &dvalue) {
  string svalue;
  readPar (filename, tag, svalue);
  istringstream iss (svalue);
  iss >> dvalue;
}
*/
/*
void readPar (string filename, string tag, T &value) {
  ifstream ifs (filename.c_str());
  string s,s1,s2,s3;
  if (!ifs) {
    cout << "Can't open input file for reading!\n";
    exit(1);
  }
  while (ifs) {
    getline (ifs, s);  // ifs >> s
    istringstream iss (s);
    iss >> s1;
    if (s1==tag) {
      iss >> s2;
      svalue = s2;
      break;
    }
  }
  ifs.close ();
}
*/
  //void readPar (string filename, string tag, Matrix<double> &dmat) {



==> anc/math.h <==
#ifndef MATH_H
#define MATH_H

#undef DEBUG

#include <climits>
#include <cfloat>

//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&
// Mathematical utilities
//   sqr(x)         return x**2
//   cube(x)        return x**3
//   drand()        return a real number from uniform distribution on [0,1)
//   irand(n)       return an integer from uniform distribution {0,1,2,...,n-1}
//   drand_normal() return a real number from standard normal distribution (Gaussian)
//   modulo(p,q)    return MODULO(p,q) as defined in Fortran 90
//                      or Mod[p,q] as defined in Mathematica 7
//                   where p and q can be integers or real numbers.
//
//   linmap(x,x1,x2,y1,y2)
//                  return x rescaled from the interval [x1,x2] to [y1,y2]
//
//   swap (x,y)     swap the contents of variables x and y
//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&

typedef int int32;
typedef long long int int64;
const int64 int64min=LLONG_MIN;
const int64 int64max=LLONG_MAX;
class TTypeChecker {
public:
	TTypeChecker () {		
		cout << "-------- TTypeChecker() -------\n";
		cout << "Check that we are using the correct type for 64-bit integers:\n";
		cout << "sizeof(int64) = " << sizeof(int64) << endl;
		cout << "int64max = " << std::hex << int64max << endl;
		cout << "int64min = " << std::hex << int64min << endl;
		cout << std::dec;
		assert (sizeof(int64) == 8);
		assert (int64max == int64(pow(2.0, 63.0) - 1));
		assert (int64min == int64(-pow(2.0, 63.0) ));
	}
} typeChecker;

const double pi=M_PI;
inline double sqr (double x) {return x*x;}
inline double cube (double x) {return x*x*x;}
inline double drand() {return ((double)random()/(RAND_MAX+1.0));}
inline int irand(int n) {return (int)(drand()*n);}
double drandNormal() { //Box-Mueller
  double x,y,u,t;
  do {x=2*drand()-1; y=2*drand()-1; u=x*x+y*y;} while (u>1);
  t=sqrt(-2*log(u)/u); return t*x; //also t*y
}
inline int modulo (int p, int q) {
  return (p >= 0)  ?  (p%q)  :  (q-1-((~p)%q));
}
inline double modulo (double p, double q) {
  return p - q*floor(p/q);
}
inline double modulo (double p, double q, double r) {
  return modulo (p-r, q) + r;
}
inline double modulo (double p) {
  return p - floor(p); // same as .... fractionalpart??
}
inline double quotient (double p, double q) {
  return floor(p/q);
}
inline void swap (int &x, int &y) {
  int z; z=x; x=y; y=z;
}

inline double linmap (double x, double x1, double x2, double y1, double y2) {
  return y1 + (y2-y1)/(x2-x1)*(x-x1);}
inline double logmap (double x, double x1, double x2, double y1, double y2) {
  return exp (linmap (x, x1, x2, log(y1), log(y2)));}

bool isPowerOfTwo (int64 a) {
	int64 b=0; // number of nonzero bits
	for (  ; a>0; a>>=1)  if (a&1) {++b;}
	return (b<=1);
}


double besselI0 (double x) {
	x = fabs(x);
	if (x < 17) {
		//======== Taylor series
		double xxo4 = x*x/4.;
		double t = xxo4;	// term	
		double s = 1.;		// sum
		for (int n=2; ; ++n) {
			s += t;
			if (t < 1e-16) break;
			t *= xxo4 / (n*n);			
		}
		return s;
	}
	else {
		//======== asymptotic series
		double oo8x = 1/(8.*x);
		double t = oo8x;			// term	
		double s = 1.;				// sum
		for (int n=2; n<2*x; ++n) {
			s += t;
			if (t < 1e-16) break;
			t *= sqr(2*n+1) / n * oo8x;
		}
		return s * exp(x) / sqrt(2*M_PI*x);		
	}
}


void testBesselI0 () {
	cout << setprecision(16);
	cout << besselI0 (1.) << endl;
	cout << besselI0 (10.) << endl;
	cout << besselI0 (100.) << endl;
}


#endif


==> anc/plot.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[      6936,        205]
NotebookOptionsPosition[      4823,        145]
NotebookOutlinePosition[      6767,        197]
CellTagsIndexPosition[      6724,        194]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"unflatten", "[", 
    RowBox[{"e_", ",", 
     RowBox[{"{", 
      RowBox[{"d__", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"IntegerQ", "[", "#", "]"}], "&&", 
           RowBox[{"Positive", "[", "#", "]"}]}], ")"}], "&"}], ")"}]}], 
      "}"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Fold", "[", 
     RowBox[{"Partition", ",", "e", ",", 
      RowBox[{"Take", "[", 
       RowBox[{
        RowBox[{"{", "d", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], " ", "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Length", "[", "e", "]"}], "===", 
      RowBox[{"Times", "[", "d", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.613920315143877*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{3.613920236367456*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", " ", "Read"}]}]}]}], " ", "system", " ", "size", " ", 
    "from", " ", 
    RowBox[{"pars", ".", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"dat", " ", "--"}], "--"}], "--"}], "--"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lmax", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Import", "[", "\"\<pars.dat\>\"", "]"}], "//", "Last"}], "//",
       "Last"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xmax", "=", 
     RowBox[{"ymax", "=", 
      SuperscriptBox["2", 
       RowBox[{"lmax", "-", "1"}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.613695539495386*^9, 3.613695557989435*^9}, {
  3.613920278440288*^9, 3.613920280318795*^9}, {3.6139203690744543`*^9, 
  3.61392038491989*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", " ", "Read"}]}]}]}], " ", "DLA", " ", "cluster", " ", 
    "configuration", " ", "from", " ", 
    RowBox[{"sfinal", ".", "raw"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"stored", " ", "as", " ", "bit", " ", "array"}], ")"}], " ", 
        "--"}], "--"}], "--"}], "--"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<sfinal.raw\>\"", ",", "\"\<Bit\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xmax", "=", 
     RowBox[{"ymax", "=", 
      SqrtBox[
       RowBox[{"Length", "@", "s"}]]}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{"assume", " ", 
      RowBox[{"it", "'"}], "s", " ", "a", " ", 
      RowBox[{"square", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"s", "=", 
     RowBox[{"s", "//", 
      RowBox[{
       RowBox[{"unflatten", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"xmax", ",", "ymax"}], "}"}]}], "]"}], "&"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gr", "=", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"s", "\[Transpose]"}], ",", 
       RowBox[{"DataReversed", "\[Rule]", "True"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "xmax"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"ColorRules", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "\[Rule]", "Blue"}], ",", 
          RowBox[{"0", "\[Rule]", "White"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "None"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"gr", "//", "Rasterize"}]}]}]], "Input",
 CellChangeTimes->{{3.613440093846459*^9, 3.61344009767971*^9}, {
   3.613440164171959*^9, 3.613440174589738*^9}, {3.6134402493585577`*^9, 
   3.61344027421989*^9}, {3.613440564645384*^9, 3.613440568508461*^9}, {
   3.613440890391161*^9, 3.613440917446701*^9}, {3.6134435194277573`*^9, 
   3.6134435206862173`*^9}, {3.6134441478247337`*^9, 3.61344414925119*^9}, {
   3.613701431894309*^9, 3.613701440491446*^9}, 3.6138224768579693`*^9, {
   3.613920282891776*^9, 3.613920283743561*^9}, {3.613920338504074*^9, 
   3.6139203388359756`*^9}, {3.6139203872366753`*^9, 3.6139204022273912`*^9}}]
},
AutoGeneratedPackage->None,
WindowSize->{1436, 856},
WindowMargins->{{1, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
TaggingRules->{"SearchTextTranslated" -> "", "SearchText" -> ""},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Text"], CellMargins -> {{36, 10}, {7, 7}}, FontFamily -> 
    "Times", FontSize -> 16, FontWeight -> "Plain", FontSlant -> "Plain"], 
   Cell[
    StyleData["Title"], FontFamily -> "Times", FontSize -> 24, FontWeight -> 
    "Bold", FontSlant -> "Plain"], 
   Cell[
    StyleData["Subtitle"], FontFamily -> "Times", FontSize -> 18, FontWeight -> 
    "Plain", FontSlant -> "Plain"], 
   Cell[
    StyleData["Subsubtitle"], FontFamily -> "Times", FontSize -> 16, 
    FontWeight -> "Plain", FontSlant -> "Plain"], 
   Cell[
    StyleData["Section"], FontFamily -> "Times", FontSize -> 20, FontWeight -> 
    "Bold", FontSlant -> "Plain"], 
   Cell[
    StyleData["Subsection"], FontFamily -> "Times", FontSize -> 16, 
    FontWeight -> "Bold", FontSlant -> "Plain"], 
   Cell[
    StyleData["Subsubsection"], FontFamily -> "Times", FontSize -> 14, 
    FontWeight -> "Bold", FontSlant -> "Plain"], 
   Cell[
    StyleData["Input"], CellMargins -> {{90, 10}, {5, 10}}, 
    CellBracketOptions -> {"Margins" -> {0, 2}}, ShowCellLabel -> True], 
   Cell[
    StyleData["Output"], CellMargins -> {{90, 10}, {5, 10}}, ShowCellLabel -> 
    True, CellLabelPositioning -> Left]}, Visible -> False, FrontEndVersion -> 
  "8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, 2011)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 888, 28, 27, "Input"],
Cell[1291, 43, 165, 4, 27, "Input"],
Cell[1459, 49, 901, 29, 61, "Input"],
Cell[2363, 80, 2456, 63, 115, "Input"]
}
]
*)



==> anc/tnt/tnt.h <==
/*
*
* Template Numerical Toolkit (TNT): Linear Algebra Module
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/


#ifndef TNT_H
#define TNT_H



//---------------------------------------------------------------------
// Define this macro if you want  TNT to track some of the out-of-bounds
// indexing. This can encur a small run-time overhead, but is recommended 
// while developing code.  It can be turned off for production runs.
// 
//       #define TNT_BOUNDS_CHECK
//---------------------------------------------------------------------
//

//#define TNT_BOUNDS_CHECK



#include "tnt_version.h"
#include "tnt_math_utils.h"

#include "tnt_vector.h"
#include "tnt_matrix.h"

#include "tnt_array1d.h"
#include "tnt_array2d.h"
#include "tnt_array3d.h"
#include "tnt_array1d_utils.h"
#include "tnt_array2d_utils.h"
#include "tnt_array3d_utils.h"

#include "tnt_fortran_array1d.h"
#include "tnt_fortran_array2d.h"
#include "tnt_fortran_array3d.h"
#include "tnt_fortran_array1d_utils.h"
#include "tnt_fortran_array2d_utils.h"
#include "tnt_fortran_array3d_utils.h"

#include "tnt_sparse_vector.h"
#include "tnt_sparse_matrix.h"

#include "tnt_stopwatch.h"
#include "tnt_subscript.h"


#endif
// TNT_H


==> anc/tnt/tnt_array1d.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_ARRAY1D_H
#define TNT_ARRAY1D_H

//#include <cstdlib>
#include <iostream>

#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif


#include "tnt_i_refvec.h"

namespace TNT
{

template <class T>
class Array1D 
{

  private:

	  /* ... */
    i_refvec<T> v_;
    int n_;
    T* data_;				/* this normally points to v_.begin(), but
                             * could also point to a portion (subvector)
							 * of v_.
                            */

    void copy_(T* p, const T*  q, int len) const;
    void set_(T* begin,  T* end, const T& val);
 

  public:

    typedef         T   value_type;


	         Array1D();
	explicit Array1D(int n);
	         Array1D(int n, const T &a);
	         Array1D(int n,  T *a);
    inline   Array1D(const Array1D &A);
	inline   operator T*();
	inline   operator const T*();
	inline   Array1D & operator=(const T &a);
	inline   Array1D & operator=(const Array1D &A);
	inline   Array1D & ref(const Array1D &A);
	         Array1D copy() const;
		     Array1D & inject(const Array1D & A);
	inline   T& operator[](int i);
	inline   T& operator()(int i);
	inline   const T& operator[](int i) const;
	inline   const T& operator()(int i) const;
	inline 	 int dim1() const;
	inline   int dim() const;
              ~Array1D();


	/* ... extended interface ... */

	inline int ref_count() const;
	inline Array1D<T> subarray(int i0, int i1);

};




template <class T>
Array1D<T>::Array1D() : v_(), n_(0), data_(0) {}

template <class T>
Array1D<T>::Array1D(const Array1D<T> &A) : v_(A.v_),  n_(A.n_), 
		data_(A.data_)
{
#ifdef TNT_DEBUG
	std::cout << "Created Array1D(const Array1D<T> &A) \n";
#endif

}

template <class T>
Array1D<T>::Array1D(int n) : v_(n), n_(n), data_(v_.begin())
{
#ifdef TNT_DEBUG
	std::cout << "Created Array1D(int n) \n";
#endif
}

template <class T>
Array1D<T>::Array1D(int n, const T &val) : v_(n), n_(n), data_(v_.begin()) 
{
#ifdef TNT_DEBUG
	std::cout << "Created Array1D(int n, const T& val) \n";
#endif
	set_(data_, data_+ n, val);

}

template <class T>
Array1D<T>::Array1D(int n, T *a) : v_(a), n_(n) , data_(v_.begin())
{
#ifdef TNT_DEBUG
	std::cout << "Created Array1D(int n, T* a) \n";
#endif
}

template <class T>
inline Array1D<T>::operator T*()
{
	return &(v_[0]);
}


template <class T>
inline Array1D<T>::operator const T*()
{
	return &(v_[0]);
}



template <class T>
inline T& Array1D<T>::operator[](int i) 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i>= 0);
	assert(i < n_);
#endif
	return data_[i]; 
}

template <class T>
inline const T& Array1D<T>::operator[](int i) const 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i>= 0);
	assert(i < n_);
#endif
	return data_[i]; 
}



template <class T>
inline T& Array1D<T>::operator()(int i) 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i>= 0);
	assert(i < n_);
#endif
	return data_[i-1]; 
}

template <class T>
inline const T& Array1D<T>::operator()(int i) const 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i>= 0);
	assert(i < n_);
#endif
	return data_[i-1]; 
}


	

template <class T>
Array1D<T> & Array1D<T>::operator=(const T &a)
{
	set_(data_, data_+n_, a);
	return *this;
}

template <class T>
Array1D<T> Array1D<T>::copy() const
{
	Array1D A( n_);
	copy_(A.data_, data_, n_);

	return A;
}


template <class T>
Array1D<T> & Array1D<T>::inject(const Array1D &A)
{
	if (A.n_ == n_)
		copy_(data_, A.data_, n_);

	return *this;
}





template <class T>
Array1D<T> & Array1D<T>::ref(const Array1D<T> &A)
{
	if (this != &A)
	{
		v_ = A.v_;		/* operator= handles the reference counting. */
		n_ = A.n_;
		data_ = A.data_; 
		
	}
	return *this;
}

template <class T>
Array1D<T> & Array1D<T>::operator=(const Array1D<T> &A)
{
	return ref(A);
}

template <class T>
inline int Array1D<T>::dim1() const { return n_; }

template <class T>
inline int Array1D<T>::dim() const { return n_; }

template <class T>
Array1D<T>::~Array1D() {}


/* ............................ exented interface ......................*/

template <class T>
inline int Array1D<T>::ref_count() const
{
	return v_.ref_count();
}

template <class T>
inline Array1D<T> Array1D<T>::subarray(int i0, int i1)
{
	if ((i0 >= 0) && (i1 < n_) || (i0 <= i1))
	{
		Array1D<T> X(*this);  /* create a new instance of this array. */
		X.n_ = i1-i0+1;
		X.data_ += i0;

		return X;
	}
	else
	{
		return Array1D<T>();
	}
}


/* private internal functions */


template <class T>
void Array1D<T>::set_(T* begin, T* end, const T& a)
{
	for (T* p=begin; p<end; p++)
		*p = a;

}

template <class T>
void Array1D<T>::copy_(T* p, const T* q, int len) const
{
	T *end = p + len;
	while (p<end )
		*p++ = *q++;

}


} /* namespace TNT */

#endif
/* TNT_ARRAY1D_H */



==> anc/tnt/tnt_array1d_utils.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/

#ifndef TNT_ARRAY1D_UTILS_H
#define TNT_ARRAY1D_UTILS_H

#include <cstdlib>
#include <cassert>

namespace TNT
{


template <class T>
std::ostream& operator<<(std::ostream &s, const Array1D<T> &A)
{
    int N=A.dim1();

#ifdef TNT_DEBUG
	s << "addr: " << (void *) &A[0] << "\n";
#endif
    s << N << "\n";
    for (int j=0; j<N; j++)
    {
       s << A[j] << "\n";
    }
    s << "\n";

    return s;
}

template <class T>
std::istream& operator>>(std::istream &s, Array1D<T> &A)
{
	int N;
	s >> N;

	Array1D<T> B(N);
	for (int i=0; i<N; i++)
		s >> B[i];
	A = B;
	return s;
}



template <class T>
Array1D<T> operator+(const Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Array1D<T>();

	else
	{
		Array1D<T> C(n);

		for (int i=0; i<n; i++)
		{
			C[i] = A[i] + B[i];
		}
		return C;
	}
}



template <class T>
Array1D<T> operator-(const Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Array1D<T>();

	else
	{
		Array1D<T> C(n);

		for (int i=0; i<n; i++)
		{
			C[i] = A[i] - B[i];
		}
		return C;
	}
}


template <class T>
Array1D<T> operator*(const Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Array1D<T>();

	else
	{
		Array1D<T> C(n);

		for (int i=0; i<n; i++)
		{
			C[i] = A[i] * B[i];
		}
		return C;
	}
}


template <class T>
Array1D<T> operator/(const Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Array1D<T>();

	else
	{
		Array1D<T> C(n);

		for (int i=0; i<n; i++)
		{
			C[i] = A[i] / B[i];
		}
		return C;
	}
}









template <class T>
Array1D<T>&  operator+=(Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=0; i<n; i++)
		{
				A[i] += B[i];
		}
	}
	return A;
}




template <class T>
Array1D<T>&  operator-=(Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=0; i<n; i++)
		{
				A[i] -= B[i];
		}
	}
	return A;
}



template <class T>
Array1D<T>&  operator*=(Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=0; i<n; i++)
		{
				A[i] *= B[i];
		}
	}
	return A;
}




template <class T>
Array1D<T>&  operator/=(Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=0; i<n; i++)
		{
				A[i] /= B[i];
		}
	}
	return A;
}






} // namespace TNT

#endif


==> anc/tnt/tnt_array2d.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_ARRAY2D_H
#define TNT_ARRAY2D_H

#include <cstdlib>
#include <iostream>
#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif

#include "tnt_array1d.h"

namespace TNT
{


/**
	Ttwo-dimensional numerical array which
	looks like a conventional C multiarray. 
	Storage corresponds to C (row-major) ordering.
	Elements are accessed via A[i][j] notation for 0-based indexing,
	and A(i,j) for 1-based indexing.. 
	
	<p>
	Array assignment is by reference (i.e. shallow assignment).
	That is, B=A implies that the A and B point to the
	same array, so modifications to the elements of A
	will be reflected in B. If an independent copy
	is required, then B = A.copy() can be used.  Note
	that this facilitates returning arrays from functions
	without relying on compiler optimizations to eliminate
	extensive data copying.

	<p>
	The indexing and layout of this array object makes
	it compatible with C and C++ algorithms that utilize
	the familiar C[i][j] notation.  This includes numerous

	textbooks, such as Numercial Recipes, and various
	public domain codes.

*/
template <class T>
class Array2D 
{


  private:



  	Array1D<T> data_;
	Array1D<T*> v_;
	int m_;
    int n_;

  public:



/**
  Used to determined the data type of array entries.  This is most
  commonly used when requiring scalar temporaries in templated algorithms
  that have TNT arrays as input.  For example,
  <pre>
  template &lt class ArrayTwoD &gt
  void foo(ArrayTwoD &A)
  {
    A::value_type first_entry = A[0][0];
    ...
  }
  </pre>
*/
    typedef         T   value_type;

/**
  Create a null array.  This is <b>not</b> the same
  as Array2D(0,0), which consumes some memory overhead.
*/

	       Array2D();


/**
	Create a new (m x n) array, without initalizing elements.  (This
	encurs an O(1) operation cost, rather than a O(m*n) cost.)

  @param m the first (row) dimension of the new matrix.
  @param n the second (column) dimension of the new matrix.
*/
	       Array2D(int m, int n);


/**
  Create a new (m x n) array,  as a view of an existing one-dimensional
  array stored in row-major order, i.e. right-most dimension varying fastest.
  Note that the storage for this pre-existing array will
  never be destroyed by TNT.

  @param m the first (row) dimension of the new matrix.
  @param n the second (column) dimension of the new matrix.
  @param a the one dimensional C array to use as data storage for
    the array.
*/
	       Array2D(int m, int n,  T *a);



/**
  Create a new (m x n) array,  initializing array elements to
  constant specified by argument.  Most often used to
  create an array of zeros, as in A(m, n, 0.0).

  @param m the first (row) dimension of the new matrix.
  @param n the second (column) dimension of the new matrix.
  @param val the constant value to set all elements of the new array to.
*/

	       Array2D(int m, int n, const T &val);


/**
  Copy constructor. Array data is NOT copied, but shared.
  Thus, in Array2D B(A), subsequent changes to A will
  be reflected in B.  For an indepent copy of A, use
  Array2D B(A.copy()), or B = A.copy(), instead.
*/
    inline Array2D(const Array2D &A);


/**
	Convert 2D array into a regular multidimensional C pointer.  Most often
	called automatically when calling C interfaces that expect things like
	double** rather than Array2D<dobule>.
	
*/
	inline operator T**();

/**
	Convert a const 2D array into a const multidimensional C pointer.  
	Most often called automatically when calling C interfaces that expect 
	things like "const double**" rather than "const Array2D<dobule>&".
	
*/

	inline operator const T**() const;


/**
	Assign all elements of array the same value.

	@param val the value to assign each element.
*/
	inline Array2D & operator=(const T &val);


/**
	Assign one Array2D to another.  (This is a shallow-assignement operation,
	and it is the identical semantics to ref(A).

	@param A the array to assign this one to.
*/
	inline Array2D & operator=(const Array2D &A);


	inline Array2D & ref(const Array2D &A);
	       Array2D copy() const;
		   Array2D & inject(const Array2D & A);
	inline T* operator[](int i);
	inline const T* operator[](int i) const;
	inline int dim1() const;
	inline int dim2() const;
     ~Array2D();

	/* extended interface (not part of the standard) */


	inline int ref_count();
	inline int ref_count_data();
	inline int ref_count_dim1();
	Array2D subarray(int i0, int i1, int j0, int j1);

};


/**
  Create a new (m x n) array, WIHOUT initializing array elements.
  To create an initialized array of constants, see Array2D(m,n,value).

  <p>
  This version avoids the O(m*n) initialization overhead and
  is used just before manual assignment.

  @param m the first (row) dimension of the new matrix.
  @param n the second (column) dimension of the new matrix.
*/
template <class T>
Array2D<T>::Array2D() : data_(), v_(), m_(0), n_(0) {} 


template <class T>
Array2D<T>::Array2D(const Array2D<T> &A) : data_(A.data_), v_(A.v_), 
	m_(A.m_), n_(A.n_) {}




template <class T>
Array2D<T>::Array2D(int m, int n) : data_(m*n), v_(m), m_(m), n_(n)
{
	if (m>0 && n>0)
	{
		T* p = &(data_[0]);
		for (int i=0; i<m; i++)
		{
			v_[i] = p;
			p += n;
		}
	}
}



template <class T>
Array2D<T>::Array2D(int m, int n, const T &val) : data_(m*n), v_(m), 
													m_(m), n_(n) 
{
  if (m>0 && n>0)
  {
	data_ = val;
	T* p  = &(data_[0]);
	for (int i=0; i<m; i++)
	{
			v_[i] = p;
			p += n;
	}
  }
}

template <class T>
Array2D<T>::Array2D(int m, int n, T *a) : data_(m*n, a), v_(m), m_(m), n_(n)
{
  if (m>0 && n>0)
  {
	T* p = &(data_[0]);
	
	for (int i=0; i<m; i++)
	{
			v_[i] = p;
			p += n;
	}
  }
}


template <class T>
inline T* Array2D<T>::operator[](int i) 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i >= 0);
	assert(i < m_);
#endif

return v_[i]; 

}


template <class T>
inline const T* Array2D<T>::operator[](int i) const
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i >= 0);
	assert(i < m_);
#endif

return v_[i]; 

}

template <class T>
Array2D<T> & Array2D<T>::operator=(const T &a)
{
	/* non-optimzied, but will work with subarrays in future verions */

	for (int i=0; i<m_; i++)
		for (int j=0; j<n_; j++)
		v_[i][j] = a;
	return *this;
}




template <class T>
Array2D<T> Array2D<T>::copy() const
{
	Array2D A(m_, n_);

	for (int i=0; i<m_; i++)
		for (int j=0; j<n_; j++)
			A[i][j] = v_[i][j];


	return A;
}


template <class T>
Array2D<T> & Array2D<T>::inject(const Array2D &A)
{
	if (A.m_ == m_ &&  A.n_ == n_)
	{
		for (int i=0; i<m_; i++)
			for (int j=0; j<n_; j++)
				v_[i][j] = A[i][j];
	}
	return *this;
}




template <class T>
Array2D<T> & Array2D<T>::ref(const Array2D<T> &A)
{
	if (this != &A)
	{
		v_ = A.v_;
		data_ = A.data_;
		m_ = A.m_;
		n_ = A.n_;
		
	}
	return *this;
}



template <class T>
Array2D<T> & Array2D<T>::operator=(const Array2D<T> &A)
{
	return ref(A);
}

template <class T>
inline int Array2D<T>::dim1() const { return m_; }

template <class T>
inline int Array2D<T>::dim2() const { return n_; }


template <class T>
Array2D<T>::~Array2D() {}




template <class T>
inline Array2D<T>::operator T**()
{
	return &(v_[0]);
}
template <class T>
inline Array2D<T>::operator const T**() const
{
	return &(v_[0]);
}

/* ............... extended interface ............... */
/**
	Create a new view to a subarray defined by the boundaries
	[i0][i0] and [i1][j1].  The size of the subarray is
	(i1-i0) by (j1-j0).  If either of these lengths are zero
	or negative, the subarray view is null.

*/
template <class T>
Array2D<T> Array2D<T>::subarray(int i0, int i1, int j0, int j1) 
{
	Array2D<T> A;
	int m = i1-i0+1;
	int n = j1-j0+1;

	/* if either length is zero or negative, this is an invalide
		subarray. return a null view.
	*/
	if (m<1 || n<1)
		return A;

	A.data_ = data_;
	A.m_ = m;
	A.n_ = n;
	A.v_ = Array1D<T*>(m);
	T* p = &(data_[0]) + i0 *  n_ + j0;
	for (int i=0; i<m; i++)
	{
		A.v_[i] = p + i*n_;

	}	
	return A;
}

template <class T>
inline int Array2D<T>::ref_count()
{
	return ref_count_data();
}



template <class T>
inline int Array2D<T>::ref_count_data()
{
	return data_.ref_count();
}

template <class T>
inline int Array2D<T>::ref_count_dim1()
{
	return v_.ref_count();
}




} /* namespace TNT */

#endif
/* TNT_ARRAY2D_H */



==> anc/tnt/tnt_array2d_utils.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/


#ifndef TNT_ARRAY2D_UTILS_H
#define TNT_ARRAY2D_UTILS_H

#include <cstdlib>
#include <cassert>

namespace TNT
{


template <class T>
std::ostream& operator<<(std::ostream &s, const Array2D<T> &A)
{
    int M=A.dim1();
    int N=A.dim2();

    s << M << " " << N << "\n";

    for (int i=0; i<M; i++)
    {
        for (int j=0; j<N; j++)
        {
            s << A[i][j] << " ";
        }
        s << "\n";
    }


    return s;
}

template <class T>
std::istream& operator>>(std::istream &s, Array2D<T> &A)
{

    int M, N;

    s >> M >> N;

	Array2D<T> B(M,N);

    for (int i=0; i<M; i++)
        for (int j=0; j<N; j++)
        {
            s >>  B[i][j];
        }

	A = B;
    return s;
}


template <class T>
Array2D<T> operator+(const Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Array2D<T>();

	else
	{
		Array2D<T> C(m,n);

		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				C[i][j] = A[i][j] + B[i][j];
		}
		return C;
	}
}

template <class T>
Array2D<T> operator-(const Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Array2D<T>();

	else
	{
		Array2D<T> C(m,n);

		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				C[i][j] = A[i][j] - B[i][j];
		}
		return C;
	}
}


template <class T>
Array2D<T> operator*(const Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Array2D<T>();

	else
	{
		Array2D<T> C(m,n);

		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				C[i][j] = A[i][j] * B[i][j];
		}
		return C;
	}
}




template <class T>
Array2D<T> operator/(const Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Array2D<T>();

	else
	{
		Array2D<T> C(m,n);

		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				C[i][j] = A[i][j] / B[i][j];
		}
		return C;
	}
}





template <class T>
Array2D<T>&  operator+=(Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				A[i][j] += B[i][j];
		}
	}
	return A;
}



template <class T>
Array2D<T>&  operator-=(Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				A[i][j] -= B[i][j];
		}
	}
	return A;
}



template <class T>
Array2D<T>&  operator*=(Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				A[i][j] *= B[i][j];
		}
	}
	return A;
}





template <class T>
Array2D<T>&  operator/=(Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				A[i][j] /= B[i][j];
		}
	}
	return A;
}

/**
    Matrix Multiply:  compute C = A*B, where C[i][j]
    is the dot-product of row i of A and column j of B.


    @param A an (m x n) array
    @param B an (n x k) array
    @return the (m x k) array A*B, or a null array (0x0)
        if the matrices are non-conformant (i.e. the number
        of columns of A are different than the number of rows of B.)


*/
template <class T>
Array2D<T> matmult(const Array2D<T> &A, const Array2D<T> &B)
{
    if (A.dim2() != B.dim1())
        return Array2D<T>();

    int M = A.dim1();
    int N = A.dim2();
    int K = B.dim2();

    Array2D<T> C(M,K);

    for (int i=0; i<M; i++)
        for (int j=0; j<K; j++)
        {
            T sum = 0;

            for (int k=0; k<N; k++)
                sum += A[i][k] * B [k][j];

            C[i][j] = sum;
        }

    return C;

}

} // namespace TNT

#endif


==> anc/tnt/tnt_array3d.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_ARRAY3D_H
#define TNT_ARRAY3D_H

#include <cstdlib>
#include <iostream>
#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif

#include "tnt_array1d.h"
#include "tnt_array2d.h"

namespace TNT
{

template <class T>
class Array3D 
{


  private:
  	Array1D<T> data_;
	Array2D<T*> v_;
	int m_;
    int n_;
	int g_;


  public:

    typedef         T   value_type;

	       Array3D();
	       Array3D(int m, int n, int g);
	       Array3D(int m, int n, int g,  T val);
	       Array3D(int m, int n, int g, T *a);

	inline operator T***();
	inline operator const T***();
    inline Array3D(const Array3D &A);
	inline Array3D & operator=(const T &a);
	inline Array3D & operator=(const Array3D &A);
	inline Array3D & ref(const Array3D &A);
	       Array3D copy() const;
		   Array3D & inject(const Array3D & A);

	inline T** operator[](int i);
	inline const T* const * operator[](int i) const;
	inline int dim1() const;
	inline int dim2() const;
	inline int dim3() const;
               ~Array3D();

	/* extended interface */

	inline int ref_count(){ return data_.ref_count(); }
   Array3D subarray(int i0, int i1, int j0, int j1, 
		   		int k0, int k1);
};

template <class T>
Array3D<T>::Array3D() : data_(), v_(), m_(0), n_(0) {}

template <class T>
Array3D<T>::Array3D(const Array3D<T> &A) : data_(A.data_), 
	v_(A.v_), m_(A.m_), n_(A.n_), g_(A.g_)
{
}



template <class T>
Array3D<T>::Array3D(int m, int n, int g) : data_(m*n*g), v_(m,n),
	m_(m), n_(n), g_(g)
{

  if (m>0 && n>0 && g>0)
  {
	T* p = & (data_[0]);
	int ng = n_*g_;

	for (int i=0; i<m_; i++)
	{	
		T* ping = p+ i*ng;
		for (int j=0; j<n; j++)
			v_[i][j] = ping + j*g_;
	}
  }
}



template <class T>
Array3D<T>::Array3D(int m, int n, int g, T val) : data_(m*n*g, val), 
	v_(m,n), m_(m), n_(n), g_(g)
{
  if (m>0 && n>0 && g>0)
  {

	T* p = & (data_[0]);
	int ng = n_*g_;

	for (int i=0; i<m_; i++)
	{	
		T* ping = p+ i*ng;
		for (int j=0; j<n; j++)
			v_[i][j] = ping + j*g_;
	}
  }
}



template <class T>
Array3D<T>::Array3D(int m, int n, int g, T* a) : 
		data_(m*n*g, a), v_(m,n), m_(m), n_(n), g_(g)
{

  if (m>0 && n>0 && g>0)
  {
	T* p = & (data_[0]);
	int ng = n_*g_;

	for (int i=0; i<m_; i++)
	{	
		T* ping = p+ i*ng;
		for (int j=0; j<n; j++)
			v_[i][j] = ping + j*g_;
	}
  }
}



template <class T>
inline T** Array3D<T>::operator[](int i) 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i >= 0);
	assert(i < m_);
#endif

return v_[i]; 

}

template <class T>
inline const T* const * Array3D<T>::operator[](int i) const 
{ return v_[i]; }

template <class T>
Array3D<T> & Array3D<T>::operator=(const T &a)
{
	for (int i=0; i<m_; i++)
		for (int j=0; j<n_; j++)
			for (int k=0; k<g_; k++)
				v_[i][j][k] = a;

	return *this;
}

template <class T>
Array3D<T> Array3D<T>::copy() const
{
	Array3D A(m_, n_, g_);
	for (int i=0; i<m_; i++)
		for (int j=0; j<n_; j++)
			for (int k=0; k<g_; k++)
				A.v_[i][j][k] = v_[i][j][k];

	return A;
}


template <class T>
Array3D<T> & Array3D<T>::inject(const Array3D &A)
{
	if (A.m_ == m_ &&  A.n_ == n_ && A.g_ == g_)

	for (int i=0; i<m_; i++)
		for (int j=0; j<n_; j++)
			for (int k=0; k<g_; k++)
				v_[i][j][k] = A.v_[i][j][k];

	return *this;
}



template <class T>
Array3D<T> & Array3D<T>::ref(const Array3D<T> &A)
{
	if (this != &A)
	{
		m_ = A.m_;
		n_ = A.n_;
		g_ = A.g_;
		v_ = A.v_;
		data_ = A.data_;
	}
	return *this;
}

template <class T>
Array3D<T> & Array3D<T>::operator=(const Array3D<T> &A)
{
	return ref(A);
}


template <class T>
inline int Array3D<T>::dim1() const { return m_; }

template <class T>
inline int Array3D<T>::dim2() const { return n_; }

template <class T>
inline int Array3D<T>::dim3() const { return g_; }



template <class T>
Array3D<T>::~Array3D() {}

template <class T>
inline Array3D<T>::operator T***()
{
	return v_;
}


template <class T>
inline Array3D<T>::operator const T***()
{
	return v_;
}

/* extended interface */
template <class T>
Array3D<T> Array3D<T>::subarray(int i0, int i1, int j0,
	int j1, int k0, int k1)
{

	/* check that ranges are valid. */
	if (!( 0 <= i0 && i0 <= i1 && i1 < m_ &&
	      0 <= j0 && j0 <= j1 && j1 < n_ &&
	      0 <= k0 && k0 <= k1 && k1 < g_))
		return Array3D<T>();  /* null array */


	Array3D<T> A;
	A.data_ = data_;
	A.m_ = i1-i0+1;
	A.n_ = j1-j0+1;
	A.g_ = k1-k0+1;
	A.v_ = Array2D<T*>(A.m_,A.n_);
	T* p = &(data_[0]) + i0*n_*g_ + j0*g_ + k0; 

	for (int i=0; i<A.m_; i++)
	{
		T* ping = p + i*n_*g_;
		for (int j=0; j<A.n_; j++)
			A.v_[i][j] = ping + j*g_ ;
	}

	return A;
}
	


} /* namespace TNT */

#endif
/* TNT_ARRAY3D_H */



==> anc/tnt/tnt_array3d_utils.h <==


#ifndef TNT_ARRAY3D_UTILS_H
#define TNT_ARRAY3D_UTILS_H

#include <cstdlib>
#include <cassert>

namespace TNT
{


template <class T>
std::ostream& operator<<(std::ostream &s, const Array3D<T> &A)
{
    int M=A.dim1();
    int N=A.dim2();
    int K=A.dim3();

    s << M << " " << N << " " << K << "\n";

    for (int i=0; i<M; i++)
    {
        for (int j=0; j<N; j++)
        {
			for (int k=0; k<K; k++)
            	s << A[i][j][k] << " ";
			s << "\n";
        }
        s << "\n";
    }


    return s;
}

template <class T>
std::istream& operator>>(std::istream &s, Array3D<T> &A)
{

    int M, N, K;

    s >> M >> N >> K;

	Array3D<T> B(M,N,K);

    for (int i=0; i<M; i++)
        for (int j=0; j<N; j++)
			for (int k=0; k<K; k++)
            	s >>  B[i][j][k];

	A = B;
    return s;
}



template <class T>
Array3D<T> operator+(const Array3D<T> &A, const Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() != m ||  B.dim2() != n || B.dim3() != p )
		return Array3D<T>();

	else
	{
		Array3D<T> C(m,n,p);

		for (int i=0; i<m; i++)
			for (int j=0; j<n; j++)
				for (int k=0; k<p; k++)
				C[i][j][k] = A[i][j][k] + B[i][j][k];

		return C;
	}
}


template <class T>
Array3D<T> operator-(const Array3D<T> &A, const Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() != m ||  B.dim2() != n || B.dim3() != p )
		return Array3D<T>();

	else
	{
		Array3D<T> C(m,n,p);

		for (int i=0; i<m; i++)
			for (int j=0; j<n; j++)
				for (int k=0; k<p; k++)
				C[i][j][k] = A[i][j][k] - B[i][j][k];

		return C;
	}
}




template <class T>
Array3D<T> operator*(const Array3D<T> &A, const Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() != m ||  B.dim2() != n || B.dim3() != p )
		return Array3D<T>();

	else
	{
		Array3D<T> C(m,n,p);

		for (int i=0; i<m; i++)
			for (int j=0; j<n; j++)
				for (int k=0; k<p; k++)
				C[i][j][k] = A[i][j][k] * B[i][j][k];

		return C;
	}
}


template <class T>
Array3D<T> operator/(const Array3D<T> &A, const Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() != m ||  B.dim2() != n || B.dim3() != p )
		return Array3D<T>();

	else
	{
		Array3D<T> C(m,n,p);

		for (int i=0; i<m; i++)
			for (int j=0; j<n; j++)
				for (int k=0; k<p; k++)
				C[i][j][k] = A[i][j][k] / B[i][j][k];

		return C;
	}
}



template <class T>
Array3D<T>& operator+=(Array3D<T> &A, const Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() == m &&  B.dim2() == n && B.dim3() == p )
	{
		for (int i=0; i<m; i++)
			for (int j=0; j<n; j++)
				for (int k=0; k<p; k++)
					A[i][j][k] += B[i][j][k];
	}

	return A;
}

template <class T>
Array3D<T>& operator-=(Array3D<T> &A, const Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() == m &&  B.dim2() == n && B.dim3() == p )
	{
		for (int i=0; i<m; i++)
			for (int j=0; j<n; j++)
				for (int k=0; k<p; k++)
					A[i][j][k] -= B[i][j][k];
	}

	return A;
}

template <class T>
Array3D<T>& operator*=(Array3D<T> &A, const Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() == m &&  B.dim2() == n && B.dim3() == p )
	{
		for (int i=0; i<m; i++)
			for (int j=0; j<n; j++)
				for (int k=0; k<p; k++)
					A[i][j][k] *= B[i][j][k];
	}

	return A;
}


template <class T>
Array3D<T>& operator/=(Array3D<T> &A, const Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() == m &&  B.dim2() == n && B.dim3() == p )
	{
		for (int i=0; i<m; i++)
			for (int j=0; j<n; j++)
				for (int k=0; k<p; k++)
					A[i][j][k] /= B[i][j][k];
	}

	return A;
}





} // namespace TNT

#endif


==> anc/tnt/tnt_fortran_array1d.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_FORTRAN_ARRAY1D_H
#define TNT_FORTRAN_ARRAY1D_H

#include <cstdlib>
#include <iostream>

#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif


#include "tnt_i_refvec.h"

namespace TNT
{

template <class T>
class Fortran_Array1D 
{

  private:

    i_refvec<T> v_;
    int n_;
    T* data_;				/* this normally points to v_.begin(), but
                             * could also point to a portion (subvector)
							 * of v_.
                            */

    void initialize_(int n);
    void copy_(T* p, const T*  q, int len) const;
    void set_(T* begin,  T* end, const T& val);
 

  public:

    typedef         T   value_type;


	         Fortran_Array1D();
	explicit Fortran_Array1D(int n);
	         Fortran_Array1D(int n, const T &a);
	         Fortran_Array1D(int n,  T *a);
    inline   Fortran_Array1D(const Fortran_Array1D &A);
	inline   Fortran_Array1D & operator=(const T &a);
	inline   Fortran_Array1D & operator=(const Fortran_Array1D &A);
	inline   Fortran_Array1D & ref(const Fortran_Array1D &A);
	         Fortran_Array1D copy() const;
		     Fortran_Array1D & inject(const Fortran_Array1D & A);
	inline   T& operator()(int i);
	inline   const T& operator()(int i) const;
	inline 	 int dim1() const;
	inline   int dim() const;
              ~Fortran_Array1D();


	/* ... extended interface ... */

	inline int ref_count() const;
	inline Fortran_Array1D<T> subarray(int i0, int i1);

};




template <class T>
Fortran_Array1D<T>::Fortran_Array1D() : v_(), n_(0), data_(0) {}

template <class T>
Fortran_Array1D<T>::Fortran_Array1D(const Fortran_Array1D<T> &A) : v_(A.v_),  n_(A.n_), 
		data_(A.data_)
{
#ifdef TNT_DEBUG
	std::cout << "Created Fortran_Array1D(const Fortran_Array1D<T> &A) \n";
#endif

}


template <class T>
Fortran_Array1D<T>::Fortran_Array1D(int n) : v_(n), n_(n), data_(v_.begin())
{
#ifdef TNT_DEBUG
	std::cout << "Created Fortran_Array1D(int n) \n";
#endif
}

template <class T>
Fortran_Array1D<T>::Fortran_Array1D(int n, const T &val) : v_(n), n_(n), data_(v_.begin()) 
{
#ifdef TNT_DEBUG
	std::cout << "Created Fortran_Array1D(int n, const T& val) \n";
#endif
	set_(data_, data_+ n, val);

}

template <class T>
Fortran_Array1D<T>::Fortran_Array1D(int n, T *a) : v_(a), n_(n) , data_(v_.begin())
{
#ifdef TNT_DEBUG
	std::cout << "Created Fortran_Array1D(int n, T* a) \n";
#endif
}

template <class T>
inline T& Fortran_Array1D<T>::operator()(int i) 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i>= 1);
	assert(i <= n_);
#endif
	return data_[i-1]; 
}

template <class T>
inline const T& Fortran_Array1D<T>::operator()(int i) const 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i>= 1);
	assert(i <= n_);
#endif
	return data_[i-1]; 
}


	

template <class T>
Fortran_Array1D<T> & Fortran_Array1D<T>::operator=(const T &a)
{
	set_(data_, data_+n_, a);
	return *this;
}

template <class T>
Fortran_Array1D<T> Fortran_Array1D<T>::copy() const
{
	Fortran_Array1D A( n_);
	copy_(A.data_, data_, n_);

	return A;
}


template <class T>
Fortran_Array1D<T> & Fortran_Array1D<T>::inject(const Fortran_Array1D &A)
{
	if (A.n_ == n_)
		copy_(data_, A.data_, n_);

	return *this;
}





template <class T>
Fortran_Array1D<T> & Fortran_Array1D<T>::ref(const Fortran_Array1D<T> &A)
{
	if (this != &A)
	{
		v_ = A.v_;		/* operator= handles the reference counting. */
		n_ = A.n_;
		data_ = A.data_; 
		
	}
	return *this;
}

template <class T>
Fortran_Array1D<T> & Fortran_Array1D<T>::operator=(const Fortran_Array1D<T> &A)
{
	return ref(A);
}

template <class T>
inline int Fortran_Array1D<T>::dim1() const { return n_; }

template <class T>
inline int Fortran_Array1D<T>::dim() const { return n_; }

template <class T>
Fortran_Array1D<T>::~Fortran_Array1D() {}


/* ............................ exented interface ......................*/

template <class T>
inline int Fortran_Array1D<T>::ref_count() const
{
	return v_.ref_count();
}

template <class T>
inline Fortran_Array1D<T> Fortran_Array1D<T>::subarray(int i0, int i1)
{
#ifdef TNT_DEBUG
		std::cout << "entered subarray. \n";
#endif
	if ((i0 > 0) && (i1 < n_) || (i0 <= i1))
	{
		Fortran_Array1D<T> X(*this);  /* create a new instance of this array. */
		X.n_ = i1-i0+1;
		X.data_ += i0;

		return X;
	}
	else
	{
#ifdef TNT_DEBUG
		std::cout << "subarray:  null return.\n";
#endif
		return Fortran_Array1D<T>();
	}
}


/* private internal functions */


template <class T>
void Fortran_Array1D<T>::set_(T* begin, T* end, const T& a)
{
	for (T* p=begin; p<end; p++)
		*p = a;

}

template <class T>
void Fortran_Array1D<T>::copy_(T* p, const T* q, int len) const
{
	T *end = p + len;
	while (p<end )
		*p++ = *q++;

}


} /* namespace TNT */

#endif
/* TNT_FORTRAN_ARRAY1D_H */



==> anc/tnt/tnt_fortran_array1d_utils.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/

#ifndef TNT_FORTRAN_ARRAY1D_UTILS_H
#define TNT_FORTRAN_ARRAY1D_UTILS_H

#include <iostream>

namespace TNT
{


/**
	Write an array to a character outstream.  Output format is one that can
	be read back in via the in-stream operator: one integer
	denoting the array dimension (n), followed by n elements,
	one per line.  

*/
template <class T>
std::ostream& operator<<(std::ostream &s, const Fortran_Array1D<T> &A)
{
    int N=A.dim1();

    s << N << "\n";
    for (int j=1; j<=N; j++)
    {
       s << A(j) << "\n";
    }
    s << "\n";

    return s;
}

/**
	Read an array from a character stream.  Input format
	is one integer, denoting the dimension (n), followed
	by n whitespace-separated elments.  Newlines are ignored

	<p>
	Note: the array being read into references new memory
	storage. If the intent is to fill an existing conformant
	array, use <code> cin >> B;  A.inject(B) ); </code>
	instead or read the elements in one-a-time by hand.

	@param s the charater to read from (typically <code>std::in</code>)
	@param A the array to read into.
*/
template <class T>
std::istream& operator>>(std::istream &s, Fortran_Array1D<T> &A)
{
	int N;
	s >> N;

	Fortran_Array1D<T> B(N);
	for (int i=1; i<=N; i++)
		s >> B(i);
	A = B;
	return s;
}


template <class T>
Fortran_Array1D<T> operator+(const Fortran_Array1D<T> &A, const Fortran_Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Fortran_Array1D<T>();

	else
	{
		Fortran_Array1D<T> C(n);

		for (int i=1; i<=n; i++)
		{
			C(i) = A(i) + B(i);
		}
		return C;
	}
}



template <class T>
Fortran_Array1D<T> operator-(const Fortran_Array1D<T> &A, const Fortran_Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Fortran_Array1D<T>();

	else
	{
		Fortran_Array1D<T> C(n);

		for (int i=1; i<=n; i++)
		{
			C(i) = A(i) - B(i);
		}
		return C;
	}
}


template <class T>
Fortran_Array1D<T> operator*(const Fortran_Array1D<T> &A, const Fortran_Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Fortran_Array1D<T>();

	else
	{
		Fortran_Array1D<T> C(n);

		for (int i=1; i<=n; i++)
		{
			C(i) = A(i) * B(i);
		}
		return C;
	}
}


template <class T>
Fortran_Array1D<T> operator/(const Fortran_Array1D<T> &A, const Fortran_Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Fortran_Array1D<T>();

	else
	{
		Fortran_Array1D<T> C(n);

		for (int i=1; i<=n; i++)
		{
			C(i) = A(i) / B(i);
		}
		return C;
	}
}









template <class T>
Fortran_Array1D<T>&  operator+=(Fortran_Array1D<T> &A, const Fortran_Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=1; i<=n; i++)
		{
				A(i) += B(i);
		}
	}
	return A;
}




template <class T>
Fortran_Array1D<T>&  operator-=(Fortran_Array1D<T> &A, const Fortran_Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=1; i<=n; i++)
		{
				A(i) -= B(i);
		}
	}
	return A;
}



template <class T>
Fortran_Array1D<T>&  operator*=(Fortran_Array1D<T> &A, const Fortran_Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=1; i<=n; i++)
		{
				A(i) *= B(i);
		}
	}
	return A;
}




template <class T>
Fortran_Array1D<T>&  operator/=(Fortran_Array1D<T> &A, const Fortran_Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=1; i<=n; i++)
		{
				A(i) /= B(i);
		}
	}
	return A;
}


} // namespace TNT

#endif


==> anc/tnt/tnt_fortran_array2d.h <==
/*
*
* Template Numerical Toolkit (TNT): Two-dimensional Fortran numerical array
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_FORTRAN_ARRAY2D_H
#define TNT_FORTRAN_ARRAY2D_H

#include <cstdlib>
#include <iostream>

#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif

#include "tnt_i_refvec.h"

namespace TNT
{

template <class T>
class Fortran_Array2D 
{


  private: 
  		i_refvec<T> v_;
		int m_;
		int n_;
		T* data_;


    	void initialize_(int n);
    	void copy_(T* p, const T*  q, int len);
    	void set_(T* begin,  T* end, const T& val);
 
  public:

    typedef         T   value_type;

	       Fortran_Array2D();
	       Fortran_Array2D(int m, int n);
	       Fortran_Array2D(int m, int n,  T *a);
	       Fortran_Array2D(int m, int n, const T &a);
    inline Fortran_Array2D(const Fortran_Array2D &A);
	inline Fortran_Array2D & operator=(const T &a);
	inline Fortran_Array2D & operator=(const Fortran_Array2D &A);
	inline Fortran_Array2D & ref(const Fortran_Array2D &A);
	       Fortran_Array2D copy() const;
		   Fortran_Array2D & inject(const Fortran_Array2D & A);
	inline T& operator()(int i, int j);
	inline const T& operator()(int i, int j) const ;
	inline int dim1() const;
	inline int dim2() const;
               ~Fortran_Array2D();

	/* extended interface */

	inline int ref_count() const;

};

template <class T>
Fortran_Array2D<T>::Fortran_Array2D() : v_(), m_(0), n_(0), data_(0) {}


template <class T>
Fortran_Array2D<T>::Fortran_Array2D(const Fortran_Array2D<T> &A) : v_(A.v_),
		m_(A.m_), n_(A.n_), data_(A.data_) {}



template <class T>
Fortran_Array2D<T>::Fortran_Array2D(int m, int n) : v_(m*n), m_(m), n_(n),
	data_(v_.begin()) {}

template <class T>
Fortran_Array2D<T>::Fortran_Array2D(int m, int n, const T &val) : 
	v_(m*n), m_(m), n_(n), data_(v_.begin())
{
	set_(data_, data_+m*n, val);
}


template <class T>
Fortran_Array2D<T>::Fortran_Array2D(int m, int n, T *a) : v_(a),
	m_(m), n_(n), data_(v_.begin()) {}




template <class T>
inline T& Fortran_Array2D<T>::operator()(int i, int j) 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i >= 1);
	assert(i <= m_);
	assert(j >= 1);
	assert(j <= n_);
#endif

	return v_[ (j-1)*m_ + (i-1) ];

}

template <class T>
inline const T& Fortran_Array2D<T>::operator()(int i, int j) const
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i >= 1);
	assert(i <= m_);
	assert(j >= 1);
	assert(j <= n_);
#endif

	return v_[ (j-1)*m_ + (i-1) ];

}


template <class T>
Fortran_Array2D<T> & Fortran_Array2D<T>::operator=(const T &a)
{
 	set_(data_, data_+m_*n_, a);
	return *this;
}

template <class T>
Fortran_Array2D<T> Fortran_Array2D<T>::copy() const
{

	Fortran_Array2D B(m_,n_);
	
	B.inject(*this);
	return B;
}


template <class T>
Fortran_Array2D<T> & Fortran_Array2D<T>::inject(const Fortran_Array2D &A)
{
	if (m_ == A.m_ && n_ == A.n_)
		copy_(data_, A.data_, m_*n_);

	return *this;
}



template <class T>
Fortran_Array2D<T> & Fortran_Array2D<T>::ref(const Fortran_Array2D<T> &A)
{
	if (this != &A)
	{
		v_ = A.v_;
		m_ = A.m_;
		n_ = A.n_;
		data_ = A.data_;
	}
	return *this;
}

template <class T>
Fortran_Array2D<T> & Fortran_Array2D<T>::operator=(const Fortran_Array2D<T> &A)
{
	return ref(A);
}

template <class T>
inline int Fortran_Array2D<T>::dim1() const { return m_; }

template <class T>
inline int Fortran_Array2D<T>::dim2() const { return n_; }


template <class T>
Fortran_Array2D<T>::~Fortran_Array2D()
{
}

template <class T>
inline int Fortran_Array2D<T>::ref_count() const { return v_.ref_count(); }




template <class T>
void Fortran_Array2D<T>::set_(T* begin, T* end, const T& a)
{
	for (T* p=begin; p<end; p++)
		*p = a;

}

template <class T>
void Fortran_Array2D<T>::copy_(T* p, const T* q, int len) 
{
	T *end = p + len;
	while (p<end )
		*p++ = *q++;

}


} /* namespace TNT */

#endif
/* TNT_FORTRAN_ARRAY2D_H */



==> anc/tnt/tnt_fortran_array2d_utils.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/


#ifndef TNT_FORTRAN_ARRAY2D_UTILS_H
#define TNT_FORTRAN_ARRAY2D_UTILS_H

#include <iostream>

namespace TNT
{


template <class T>
std::ostream& operator<<(std::ostream &s, const Fortran_Array2D<T> &A)
{
    int M=A.dim1();
    int N=A.dim2();

    s << M << " " << N << "\n";

    for (int i=1; i<=M; i++)
    {
        for (int j=1; j<=N; j++)
        {
            s << A(i,j) << " ";
        }
        s << "\n";
    }


    return s;
}

template <class T>
std::istream& operator>>(std::istream &s, Fortran_Array2D<T> &A)
{

    int M, N;

    s >> M >> N;

	Fortran_Array2D<T> B(M,N);

    for (int i=1; i<=M; i++)
        for (int j=1; j<=N; j++)
        {
            s >>  B(i,j);
        }

	A = B;
    return s;
}




template <class T>
Fortran_Array2D<T> operator+(const Fortran_Array2D<T> &A, const Fortran_Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Fortran_Array2D<T>();

	else
	{
		Fortran_Array2D<T> C(m,n);

		for (int i=1; i<=m; i++)
		{
			for (int j=1; j<=n; j++)
				C(i,j) = A(i,j) + B(i,j);
		}
		return C;
	}
}

template <class T>
Fortran_Array2D<T> operator-(const Fortran_Array2D<T> &A, const Fortran_Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Fortran_Array2D<T>();

	else
	{
		Fortran_Array2D<T> C(m,n);

		for (int i=1; i<=m; i++)
		{
			for (int j=1; j<=n; j++)
				C(i,j) = A(i,j) - B(i,j);
		}
		return C;
	}
}


template <class T>
Fortran_Array2D<T> operator*(const Fortran_Array2D<T> &A, const Fortran_Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Fortran_Array2D<T>();

	else
	{
		Fortran_Array2D<T> C(m,n);

		for (int i=1; i<=m; i++)
		{
			for (int j=1; j<=n; j++)
				C(i,j) = A(i,j) * B(i,j);
		}
		return C;
	}
}


template <class T>
Fortran_Array2D<T> operator/(const Fortran_Array2D<T> &A, const Fortran_Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Fortran_Array2D<T>();

	else
	{
		Fortran_Array2D<T> C(m,n);

		for (int i=1; i<=m; i++)
		{
			for (int j=1; j<=n; j++)
				C(i,j) = A(i,j) / B(i,j);
		}
		return C;
	}
}



template <class T>
Fortran_Array2D<T>&  operator+=(Fortran_Array2D<T> &A, const Fortran_Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=1; i<=m; i++)
		{
			for (int j=1; j<=n; j++)
				A(i,j) += B(i,j);
		}
	}
	return A;
}

template <class T>
Fortran_Array2D<T>&  operator-=(Fortran_Array2D<T> &A, const Fortran_Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=1; i<=m; i++)
		{
			for (int j=1; j<=n; j++)
				A(i,j) -= B(i,j);
		}
	}
	return A;
}

template <class T>
Fortran_Array2D<T>&  operator*=(Fortran_Array2D<T> &A, const Fortran_Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=1; i<=m; i++)
		{
			for (int j=1; j<=n; j++)
				A(i,j) *= B(i,j);
		}
	}
	return A;
}

template <class T>
Fortran_Array2D<T>&  operator/=(Fortran_Array2D<T> &A, const Fortran_Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=1; i<=m; i++)
		{
			for (int j=1; j<=n; j++)
				A(i,j) /= B(i,j);
		}
	}
	return A;
}

} // namespace TNT

#endif


==> anc/tnt/tnt_fortran_array3d.h <==
/*
*
* Template Numerical Toolkit (TNT): Three-dimensional Fortran numerical array
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_FORTRAN_ARRAY3D_H
#define TNT_FORTRAN_ARRAY3D_H

#include <cstdlib>
#include <iostream>
#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif
#include "tnt_i_refvec.h"

namespace TNT
{

template <class T>
class Fortran_Array3D 
{


  private: 


		i_refvec<T> v_;
		int m_;
		int n_;
		int k_;
		T* data_;

  public:

    typedef         T   value_type;

	       Fortran_Array3D();
	       Fortran_Array3D(int m, int n, int k);
	       Fortran_Array3D(int m, int n, int k,  T *a);
	       Fortran_Array3D(int m, int n, int k, const T &a);
    inline Fortran_Array3D(const Fortran_Array3D<T> &A);
	inline Fortran_Array3D & operator=(const T &a);
	inline Fortran_Array3D & operator=(const Fortran_Array3D<T> &A);
	inline Fortran_Array3D & ref(const Fortran_Array3D<T> &A);
	       Fortran_Array3D copy() const;
		   Fortran_Array3D & inject(const Fortran_Array3D & A);
	inline T& operator()(int i, int j, int k);
	inline const T& operator()(int i, int j, int k) const ;
	inline int dim1() const;
	inline int dim2() const;
	inline int dim3() const;
	inline int ref_count() const;
               ~Fortran_Array3D();


};

template <class T>
Fortran_Array3D<T>::Fortran_Array3D() :  v_(), m_(0), n_(0), k_(0), data_(0) {}


template <class T>
Fortran_Array3D<T>::Fortran_Array3D(const Fortran_Array3D<T> &A) : 
	v_(A.v_), m_(A.m_), n_(A.n_), k_(A.k_), data_(A.data_) {}



template <class T>
Fortran_Array3D<T>::Fortran_Array3D(int m, int n, int k) : 
	v_(m*n*k), m_(m), n_(n), k_(k), data_(v_.begin()) {}



template <class T>
Fortran_Array3D<T>::Fortran_Array3D(int m, int n, int k, const T &val) : 
	v_(m*n*k), m_(m), n_(n), k_(k), data_(v_.begin())
{
	for (T* p = data_; p < data_ + m*n*k; p++)
		*p = val;
}

template <class T>
Fortran_Array3D<T>::Fortran_Array3D(int m, int n, int k, T *a) : 
	v_(a), m_(m), n_(n), k_(k), data_(v_.begin()) {}




template <class T>
inline T& Fortran_Array3D<T>::operator()(int i, int j, int k) 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i >= 1);
	assert(i <= m_);
	assert(j >= 1);
	assert(j <= n_);
	assert(k >= 1);
	assert(k <= k_);
#endif

	return data_[(k-1)*m_*n_ + (j-1) * m_ + i-1];

}

template <class T>
inline const T& Fortran_Array3D<T>::operator()(int i, int j, int k)  const
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i >= 1);
	assert(i <= m_);
	assert(j >= 1);
	assert(j <= n_);
	assert(k >= 1);
	assert(k <= k_);
#endif

	return data_[(k-1)*m_*n_ + (j-1) * m_ + i-1];
}


template <class T>
Fortran_Array3D<T> & Fortran_Array3D<T>::operator=(const T &a)
{

	T *end = data_ + m_*n_*k_;

	for (T *p=data_; p != end; *p++ = a);

	return *this;
}

template <class T>
Fortran_Array3D<T> Fortran_Array3D<T>::copy() const
{

	Fortran_Array3D B(m_, n_, k_);
	B.inject(*this);
	return B;
	
}


template <class T>
Fortran_Array3D<T> & Fortran_Array3D<T>::inject(const Fortran_Array3D &A)
{

	if (m_ == A.m_ && n_ == A.n_ && k_ == A.k_)
	{
		T *p = data_;
		T *end = data_ + m_*n_*k_;
		const T* q = A.data_;
		for (; p < end; *p++ =  *q++);
	}
	return *this;
}




template <class T>
Fortran_Array3D<T> & Fortran_Array3D<T>::ref(const Fortran_Array3D<T> &A)
{

	if (this != &A)
	{
		v_ = A.v_;
		m_ = A.m_;
		n_ = A.n_;
		k_ = A.k_;
		data_ = A.data_;
	}
	return *this;
}

template <class T>
Fortran_Array3D<T> & Fortran_Array3D<T>::operator=(const Fortran_Array3D<T> &A)
{
	return ref(A);
}

template <class T>
inline int Fortran_Array3D<T>::dim1() const { return m_; }

template <class T>
inline int Fortran_Array3D<T>::dim2() const { return n_; }

template <class T>
inline int Fortran_Array3D<T>::dim3() const { return k_; }


template <class T>
inline int Fortran_Array3D<T>::ref_count() const 
{ 
	return v_.ref_count(); 
}

template <class T>
Fortran_Array3D<T>::~Fortran_Array3D()
{
}


} /* namespace TNT */

#endif
/* TNT_FORTRAN_ARRAY3D_H */



==> anc/tnt/tnt_fortran_array3d_utils.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/


#ifndef TNT_FORTRAN_ARRAY3D_UTILS_H
#define TNT_FORTRAN_ARRAY3D_UTILS_H

#include <cstdlib>
#include <cassert>

namespace TNT
{


template <class T>
std::ostream& operator<<(std::ostream &s, const Fortran_Array3D<T> &A)
{
    int M=A.dim1();
    int N=A.dim2();
    int K=A.dim3();

    s << M << " " << N << " " << K << "\n";

    for (int i=1; i<=M; i++)
    {
        for (int j=1; j<=N; j++)
        {
			for (int k=1; k<=K; k++)
            	s << A(i,j,k) << " ";
			s << "\n";
        }
        s << "\n";
    }


    return s;
}

template <class T>
std::istream& operator>>(std::istream &s, Fortran_Array3D<T> &A)
{

    int M, N, K;

    s >> M >> N >> K;

	Fortran_Array3D<T> B(M,N,K);

    for (int i=1; i<=M; i++)
        for (int j=1; j<=N; j++)
			for (int k=1; k<=K; k++)
            	s >>  B(i,j,k);

	A = B;
    return s;
}


template <class T>
Fortran_Array3D<T> operator+(const Fortran_Array3D<T> &A, const Fortran_Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() != m ||  B.dim2() != n || B.dim3() != p )
		return Fortran_Array3D<T>();

	else
	{
		Fortran_Array3D<T> C(m,n,p);

		for (int i=1; i<=m; i++)
			for (int j=1; j<=n; j++)
				for (int k=1; k<=p; k++)
				C(i,j,k) = A(i,j,k)+ B(i,j,k);

		return C;
	}
}


template <class T>
Fortran_Array3D<T> operator-(const Fortran_Array3D<T> &A, const Fortran_Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() != m ||  B.dim2() != n || B.dim3() != p )
		return Fortran_Array3D<T>();

	else
	{
		Fortran_Array3D<T> C(m,n,p);

		for (int i=1; i<=m; i++)
			for (int j=1; j<=n; j++)
				for (int k=1; k<=p; k++)
				C(i,j,k) = A(i,j,k)- B(i,j,k);

		return C;
	}
}


template <class T>
Fortran_Array3D<T> operator*(const Fortran_Array3D<T> &A, const Fortran_Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() != m ||  B.dim2() != n || B.dim3() != p )
		return Fortran_Array3D<T>();

	else
	{
		Fortran_Array3D<T> C(m,n,p);

		for (int i=1; i<=m; i++)
			for (int j=1; j<=n; j++)
				for (int k=1; k<=p; k++)
				C(i,j,k) = A(i,j,k)* B(i,j,k);

		return C;
	}
}


template <class T>
Fortran_Array3D<T> operator/(const Fortran_Array3D<T> &A, const Fortran_Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() != m ||  B.dim2() != n || B.dim3() != p )
		return Fortran_Array3D<T>();

	else
	{
		Fortran_Array3D<T> C(m,n,p);

		for (int i=1; i<=m; i++)
			for (int j=1; j<=n; j++)
				for (int k=1; k<=p; k++)
				C(i,j,k) = A(i,j,k)/ B(i,j,k);

		return C;
	}
}


template <class T>
Fortran_Array3D<T>& operator+=(Fortran_Array3D<T> &A, const Fortran_Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() == m &&  B.dim2() == n && B.dim3() == p )
	{
		for (int i=1; i<=m; i++)
			for (int j=1; j<=n; j++)
				for (int k=1; k<=p; k++)
					A(i,j,k) += B(i,j,k);
	}

	return A;
}


template <class T>
Fortran_Array3D<T>& operator-=(Fortran_Array3D<T> &A, const Fortran_Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() == m &&  B.dim2() == n && B.dim3() == p )
	{
		for (int i=1; i<=m; i++)
			for (int j=1; j<=n; j++)
				for (int k=1; k<=p; k++)
					A(i,j,k) -= B(i,j,k);
	}

	return A;
}


template <class T>
Fortran_Array3D<T>& operator*=(Fortran_Array3D<T> &A, const Fortran_Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() == m &&  B.dim2() == n && B.dim3() == p )
	{
		for (int i=1; i<=m; i++)
			for (int j=1; j<=n; j++)
				for (int k=1; k<=p; k++)
					A(i,j,k) *= B(i,j,k);
	}

	return A;
}


template <class T>
Fortran_Array3D<T>& operator/=(Fortran_Array3D<T> &A, const Fortran_Array3D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();
	int p = A.dim3();

	if (B.dim1() == m &&  B.dim2() == n && B.dim3() == p )
	{
		for (int i=1; i<=m; i++)
			for (int j=1; j<=n; j++)
				for (int k=1; k<=p; k++)
					A(i,j,k) /= B(i,j,k);
	}

	return A;
}


} // namespace TNT

#endif


==> anc/tnt/tnt_i_refvec.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_I_REFVEC_H
#define TNT_I_REFVEC_H

#include <cstdlib>
#include <iostream>

#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif

#ifndef NULL
#define NULL 0
#endif

namespace TNT
{
/*
	Internal representation of ref-counted array.  The TNT
	arrays all use this building block.

	<p>
	If an array block is created by TNT, then every time 
	an assignment is made, the left-hand-side reference 
	is decreased by one, and the right-hand-side refernce
	count is increased by one.  If the array block was
	external to TNT, the refernce count is a NULL pointer
	regardless of how many references are made, since the 
	memory is not freed by TNT.


	
*/
template <class T>
class i_refvec
{


  private:
    T* data_;                  
    int *ref_count_;


  public:

			 i_refvec();
	explicit i_refvec(int n);
	inline	 i_refvec(T* data);
	inline	 i_refvec(const i_refvec &v);
	inline   T*		 begin();
	inline const T* begin() const;
	inline  T& operator[](int i);
	inline const T& operator[](int i) const;
	inline  i_refvec<T> & operator=(const i_refvec<T> &V);
		    void copy_(T* p, const T* q, const T* e); 
		    void set_(T* p, const T* b, const T* e); 
	inline 	int	 ref_count() const;
	inline  int is_null() const;
	inline  void destroy();
			 ~i_refvec();
			
};

template <class T>
void i_refvec<T>::copy_(T* p, const T* q, const T* e)
{
	for (T* t=p; q<e; t++, q++)
		*t= *q;
}

template <class T>
i_refvec<T>::i_refvec() : data_(NULL), ref_count_(NULL) {}

/**
	In case n is 0 or negative, it does NOT call new. 
*/
template <class T>
i_refvec<T>::i_refvec(int n) : data_(NULL), ref_count_(NULL)
{
	if (n >= 1)
	{
#ifdef TNT_DEBUG
		std::cout  << "new data storage.\n";
#endif
		data_ = new T[n];
		ref_count_ = new int;
		*ref_count_ = 1;
	}
}

template <class T>
inline	 i_refvec<T>::i_refvec(const i_refvec<T> &V): data_(V.data_),
	ref_count_(V.ref_count_)
{
	if (V.ref_count_ != NULL)
	    (*(V.ref_count_))++;
}


template <class T>
i_refvec<T>::i_refvec(T* data) : data_(data), ref_count_(NULL) {}

template <class T>
inline T* i_refvec<T>::begin()
{
	return data_;
}

template <class T>
inline const T& i_refvec<T>::operator[](int i) const
{
	return data_[i];
}

template <class T>
inline T& i_refvec<T>::operator[](int i)
{
	return data_[i];
}


template <class T>
inline const T* i_refvec<T>::begin() const
{
	return data_;
}



template <class T>
i_refvec<T> & i_refvec<T>::operator=(const i_refvec<T> &V)
{
	if (this == &V)
		return *this;


	if (ref_count_ != NULL)
	{
		(*ref_count_) --;
		if ((*ref_count_) == 0)
			destroy();
	}

	data_ = V.data_;
	ref_count_ = V.ref_count_;

	if (V.ref_count_ != NULL)
	    (*(V.ref_count_))++;

	return *this;
}

template <class T>
void i_refvec<T>::destroy()
{
	if (ref_count_ != NULL)
	{
#ifdef TNT_DEBUG
		std::cout << "destorying data... \n";
#endif
		delete ref_count_;

#ifdef TNT_DEBUG
		std::cout << "deleted ref_count_ ...\n";
#endif
		if (data_ != NULL)
			delete []data_;
#ifdef TNT_DEBUG
		std::cout << "deleted data_[] ...\n";
#endif
		data_ = NULL;
	}
}

/*
* return 1 is vector is empty, 0 otherwise
*
* if is_null() is false and ref_count() is 0, then
* 
*/
template<class T>
int i_refvec<T>::is_null() const
{
	return (data_ == NULL ? 1 : 0);
}

/*
*  returns -1 if data is external, 
*  returns 0 if a is NULL array,
*  otherwise returns the positive number of vectors sharing
*  		this data space.
*/
template <class T>
int i_refvec<T>::ref_count() const
{
	if (data_ == NULL)
		return 0;
	else
		return (ref_count_ != NULL ? *ref_count_ : -1) ; 
}

template <class T>
i_refvec<T>::~i_refvec()
{
	if (ref_count_ != NULL)
	{
		(*ref_count_)--;

		if (*ref_count_ == 0)
		destroy();
	}
}


} /* namespace TNT */





#endif
/* TNT_I_REFVEC_H */



==> anc/tnt/tnt_lapack.h <==
#ifndef TNT_LAPACK_HPP
#define TNT_LAPACK_HPP

extern "C"
{
#include "f2c.h"
#include "clapack.h"
}


/**
  This file is an exmaple of how one integrates TNT arrays with external libraries.
  
  C-Lapack is a translation of the LAPACK Fortran code into C.  This package contains
  methods for solving linear systems of equations and eigenvalue problems.

  Lapack_LinearSolve() calls one of the C-Lapack drivers to solve the equation
  AX = B, where A and B are given.  The function returns X as the solution.

  To compile and link this file, you NEED the C-Lapack library installed.
  See http://www.netlib.org/clapack/ for details.  In particular, your
  link needs to include LAPACK library, as well as the BLAS library,
  TMGLIB and libF77.a library of F2C.
  

*/
namespace TNT
{

  Fortran_Array2D<double> Lapack_LinearSolve( const Fortran_Array2D<double> &A,  
      const Fortran_Array2D<double> &B)
  {
      
      integer m = A.dim1();
      integer n = A.dim2();

      if (m != n)
        return Fortran_Array2D<double>();

      integer nrhs = B.dim2();

      if (n != B.dim1())
        return Fortran_Array2D<double>();


      Fortran_Array2D<double> X(B.copy());
      Fortran_Array2D<double> lu(A.copy());
      Fortran_Array1D<integer>  ipiv(m, integer(0));

      integer  info=0;

      dgesv_( &n, &nrhs, &lu(1,1), &m, &ipiv(1), &X(1,1), &n, &info);

      return X;
  }



}


#endif
// TNT_LAPACK_HPP



==> anc/tnt/tnt_linalg.h <==
#ifndef TNT_LINALG_H_
#define TNT_LINALG_H_

#include <algorithm>
// for min(), max() below

#include <cmath>
// for abs(), sqrt()  below


namespace TNT {
namespace Linear_Algebra {

	using namespace std;

/** 
   <P>
   For a symmetric, positive definite matrix A, this function
   computes the Cholesky factorization, i.e. it computes a lower 
   triangular matrix L such that A = L*L'.
   If the matrix is not symmetric or positive definite, the function
   computes only a partial decomposition.  This can be tested with
   the is_spd() flag.

   <p>Typical usage looks like:
   <pre>
	Matrix<double> A(n,n);
	Matrix<double> L;

	 ... 

	Cholesky<double> chol(A);

	if (chol.is_spd())
		L = chol.getL();
		
  	else
		cout << "factorization was not complete.\n";

	</pre>


   <p>
	(Adapted from JAMA, a Java Matrix Library, developed by jointly 
	by the Mathworks and NIST; see  http://math.nist.gov/javanumerics/jama).

   */

template <class Real>
class Cholesky
{
	Matrix<Real> L_;		// lower triangular factor
	int isspd;				// 1 if matrix to be factored was SPD

public:

	Cholesky();
	Cholesky(const Matrix<Real> &A);
	Matrix<Real> getL() const;
	Vector<Real> solve(const Vector<Real> &B);
	Matrix<Real> solve(const Matrix<Real> &B);
	int is_spd() const;

};

template <class Real>
Cholesky<Real>::Cholesky() : L_(Real(0.0)), isspd(0) {}

/**
	@return 1, if original matrix to be factored was symmetric 
		positive-definite (SPD).
*/
template <class Real>
int Cholesky<Real>::is_spd() const
{
	return isspd;
}

/**
	@return the lower triangular factor, L, such that L*L'=A.
*/
template <class Real>
Matrix<Real> Cholesky<Real>::getL() const
{
	return L_;
}

/**
	Constructs a lower triangular matrix L, such that L*L'= A.
	If A is not symmetric positive-definite (SPD), only a
	partial factorization is performed.  If is_spd()
	evalutate true (1) then the factorizaiton was successful.
*/
template <class Real>
Cholesky<Real>::Cholesky(const Matrix<Real> &A)
{


   	int m = A.num_rows();
	int n = A.num_cols();
	
	isspd = (m == n);

	if (m != n)
	{
		L_ = Matrix<Real>(Real(0.0));
		return;
	}

	L_ = Matrix<Real>(n,n);


      // Main loop.
     for (int j = 0; j < n; j++) 
	 {
        Real d = Real(0.0);
        for (int k = 0; k < j; k++) 
		{
            Real s = Real(0.0);
            for (int i = 0; i < k; i++) 
			{
               s += L_[k][i]*L_[j][i];
            }
            L_[j][k] = s = (A[j][k] - s)/L_[k][k];
            d = d + s*s;
            isspd = isspd && (A[k][j] == A[j][k]); 
         }
         d = A[j][j] - d;
         isspd = isspd && (d > Real(0.0));
         L_[j][j] = sqrt(d > Real(0.0) ? d : Real(0.0));
         for (int k = j+1; k < n; k++) 
		 {
            L_[j][k] = Real(0.0);
         }
	}
}

/**

	Solve a linear system A*x = b, using the previously computed
	cholesky factorization of A: L*L'.

   @param  b   matrix with as many rows as A and any number of columns.
   @return     x so that L*L'*x = b.  If b is nonconformat, or if A
   				was not symmetric posidtive definite, a null (Real(0.0))
   						array is returned.
*/
template <class Real>
Vector<Real> Cholesky<Real>::solve(const Vector<Real> &b)
{
	int n = L_.num_rows();
	if (b.dim() != n)
		return Vector<Real>();


	Vector<Real> x = b;


      // Solve L*y = b;
      for (int k = 0; k < n; k++) 
	  {
         for (int i = 0; i < k; i++) 
               x[k] -= x[i]*L_[k][i];
		 x[k] /= L_[k][k];
		
      }

      // Solve L'*X = Y;
      for (int k = n-1; k >= 0; k--) 
	  {
         for (int i = k+1; i < n; i++) 
               x[k] -= x[i]*L_[i][k];
         x[k] /= L_[k][k];
      }

	return x;
}


/**

	Solve a linear system A*X = B, using the previously computed
	cholesky factorization of A: L*L'.

   @param  B   A Matrix with as many rows as A and any number of columns.
   @return     X so that L*L'*X = B.  If B is nonconformat, or if A
   				was not symmetric posidtive definite, a null (Real(0.0))
   						array is returned.
*/
template <class Real>
Matrix<Real> Cholesky<Real>::solve(const Matrix<Real> &B)
{
	int n = L_.num_rows();
	if (B.num_rows() != n)
		return Matrix<Real>();


	Matrix<Real> X = B;
	int nx = B.num_cols();

      // Solve L*y = b;
  	  for (int j=0; j< nx; j++)
	  {
      	for (int k = 0; k < n; k++) 
		{
			for (int i = 0; i < k; i++) 
               X[k][j] -= X[i][j]*L_[k][i];
		    X[k][j] /= L_[k][k];
		 }
      }

      // Solve L'*X = Y;
     for (int j=0; j<nx; j++)
	 {
      	for (int k = n-1; k >= 0; k--) 
	  	{
         	for (int i = k+1; i < n; i++) 
               X[k][j] -= X[i][j]*L_[i][k];
         	X[k][j] /= L_[k][k];
		}
      }



	return X;
}




/** 

    Computes eigenvalues and eigenvectors of a real (non-complex)
    matrix. 
<P>
    If A is symmetric, then A = V*D*V' where the eigenvalue matrix D is
    diagonal and the eigenvector matrix V is orthogonal. That is,
	the diagonal values of D are the eigenvalues, and
    V*V' = I, where I is the identity matrix.  The columns of V 
    represent the eigenvectors in the sense that A*V = V*D.
    
<P>
    If A is not symmetric, then the eigenvalue matrix D is block diagonal
    with the real eigenvalues in 1-by-1 blocks and any complex eigenvalues,
    a + i*b, in 2-by-2 blocks, [a, b; -b, a].  That is, if the complex
    eigenvalues look like
<pre>

          u + iv     .        .          .      .    .
            .      u - iv     .          .      .    .
            .        .      a + ib       .      .    .
            .        .        .        a - ib   .    .
            .        .        .          .      x    .
            .        .        .          .      .    y
</pre>
        then D looks like
<pre>

            u        v        .          .      .    .
           -v        u        .          .      .    . 
            .        .        a          b      .    .
            .        .       -b          a      .    .
            .        .        .          .      x    .
            .        .        .          .      .    y
</pre>
    This keeps V a real matrix in both symmetric and non-symmetric
    cases, and A*V = V*D.
    
    
    
    <p>
    The matrix V may be badly
    conditioned, or even singular, so the validity of the equation
    A = V*D*inverse(V) depends upon the condition number of V.

   <p>
	(Adapted from JAMA, a Java Matrix Library, developed by jointly 
	by the Mathworks and NIST (see  http://math.nist.gov/javanumerics/jama),
	which in turn, were based on original EISPACK routines.
**/

template <class Real>
class Eigenvalue
{


   /** Row and column dimension (square matrix).  */
    int n;

   int issymmetric; /* boolean*/

   /** Arrays for internal storage of eigenvalues. */

   Vector<Real> d;         /* real part */
   Vector<Real> e;         /* img part */

   /** Array for internal storage of eigenvectors. */
   Matrix<Real> V;

   /* Array for internal storage of nonsymmetric Hessenberg form.
   @serial internal storage of nonsymmetric Hessenberg form.
   */
   Matrix<Real> H;
   

   /* Working storage for nonsymmetric algorithm.
   @serial working storage for nonsymmetric algorithm.
   */
   Vector<Real> ort;


   // Symmetric Householder reduction to tridiagonal form.

   void tred2() {

   //  This is derived from the Algol procedures tred2 by
   //  Bowdler, Martin, Reinsch, and Wilkinson, Handbook for
   //  Auto. Comp., Vol.ii-Linear Algebra, and the corresponding
   //  Fortran subroutine in EISPACK.

      for (int j = 0; j < n; j++) {
         d[j] = V[n-1][j];
      }

      // Householder reduction to tridiagonal form.
   
      for (int i = n-1; i > 0; i--) {
   
         // Scale to avoid under/overflow.
   
         Real scale = Real(0.0);
         Real h = Real(0.0);
         for (int k = 0; k < i; k++) {
            scale = scale + abs(d[k]);
         }
         if (scale == Real(0.0)) {
            e[i] = d[i-1];
            for (int j = 0; j < i; j++) {
               d[j] = V[i-1][j];
               V[i][j] = Real(0.0);
               V[j][i] = Real(0.0);
            }
         } else {
   
            // Generate Householder vector.
   
            for (int k = 0; k < i; k++) {
               d[k] /= scale;
               h += d[k] * d[k];
            }
            Real f = d[i-1];
            Real g = sqrt(h);
            if (f > 0) {
               g = -g;
            }
            e[i] = scale * g;
            h = h - f * g;
            d[i-1] = f - g;
            for (int j = 0; j < i; j++) {
               e[j] = Real(0.0);
            }
   
            // Apply similarity transformation to remaining columns.
   
            for (int j = 0; j < i; j++) {
               f = d[j];
               V[j][i] = f;
               g = e[j] + V[j][j] * f;
               for (int k = j+1; k <= i-1; k++) {
                  g += V[k][j] * d[k];
                  e[k] += V[k][j] * f;
               }
               e[j] = g;
            }
            f = Real(0.0);
            for (int j = 0; j < i; j++) {
               e[j] /= h;
               f += e[j] * d[j];
            }
            Real hh = f / (h + h);
            for (int j = 0; j < i; j++) {
               e[j] -= hh * d[j];
            }
            for (int j = 0; j < i; j++) {
               f = d[j];
               g = e[j];
               for (int k = j; k <= i-1; k++) {
                  V[k][j] -= (f * e[k] + g * d[k]);
               }
               d[j] = V[i-1][j];
               V[i][j] = Real(0.0);
            }
         }
         d[i] = h;
      }
   
      // Accumulate transformations.
   
      for (int i = 0; i < n-1; i++) {
         V[n-1][i] = V[i][i];
         V[i][i] = Real(1.0);
         Real h = d[i+1];
         if (h != Real(0.0)) {
            for (int k = 0; k <= i; k++) {
               d[k] = V[k][i+1] / h;
            }
            for (int j = 0; j <= i; j++) {
               Real g = Real(0.0);
               for (int k = 0; k <= i; k++) {
                  g += V[k][i+1] * V[k][j];
               }
               for (int k = 0; k <= i; k++) {
                  V[k][j] -= g * d[k];
               }
            }
         }
         for (int k = 0; k <= i; k++) {
            V[k][i+1] = Real(0.0);
         }
      }
      for (int j = 0; j < n; j++) {
         d[j] = V[n-1][j];
         V[n-1][j] = Real(0.0);
      }
      V[n-1][n-1] = Real(1.0);
      e[0] = Real(0.0);
   } 

   // Symmetric tridiagonal QL algorithm.
   
   void tql2 () {

   //  This is derived from the Algol procedures tql2, by
   //  Bowdler, Martin, Reinsch, and Wilkinson, Handbook for
   //  Auto. Comp., Vol.ii-Linear Algebra, and the corresponding
   //  Fortran subroutine in EISPACK.
   
      for (int i = 1; i < n; i++) {
         e[i-1] = e[i];
      }
      e[n-1] = Real(0.0);
   
      Real f = Real(0.0);
      Real tst1 = Real(0.0);
      Real eps = pow(2.0,-52.0);
      for (int l = 0; l < n; l++) {

         // Find small subdiagonal element
   
         tst1 = max(tst1,abs(d[l]) + abs(e[l]));
         int m = l;

        // Original while-loop from Java code
         while (m < n) {
            if (abs(e[m]) <= eps*tst1) {
               break;
            }
            m++;
         }

   
         // If m == l, d[l] is an eigenvalue,
         // otherwise, iterate.
   
         if (m > l) {
            int iter = 0;
            do {
               iter = iter + 1;  // (Could check iteration count here.)
   
               // Compute implicit shift
   
               Real g = d[l];
               Real p = (d[l+1] - g) / (2.0 * e[l]);
               Real r = hypot(p, static_cast<Real>(Real(1.0)));
               if (p < 0) {
                  r = -r;
               }
               d[l] = e[l] / (p + r);
               d[l+1] = e[l] * (p + r);
               Real dl1 = d[l+1];
               Real h = g - d[l];
               for (int i = l+2; i < n; i++) {
                  d[i] -= h;
               }
               f = f + h;
   
               // Implicit QL transformation.
   
               p = d[m];
               Real c = Real(1.0);
               Real c2 = c;
               Real c3 = c;
               Real el1 = e[l+1];
               Real s = Real(0.0);
               Real s2 = Real(0.0);
               for (int i = m-1; i >= l; i--) {
                  c3 = c2;
                  c2 = c;
                  s2 = s;
                  g = c * e[i];
                  h = c * p;
                  r = hypot(p,e[i]);
                  e[i+1] = s * r;
                  s = e[i] / r;
                  c = p / r;
                  p = c * d[i] - s * g;
                  d[i+1] = h + s * (c * g + s * d[i]);
   
                  // Accumulate transformation.
   
                  for (int k = 0; k < n; k++) {
                     h = V[k][i+1];
                     V[k][i+1] = s * V[k][i] + c * h;
                     V[k][i] = c * V[k][i] - s * h;
                  }
               }
               p = -s * s2 * c3 * el1 * e[l] / dl1;
               e[l] = s * p;
               d[l] = c * p;
   
               // Check for convergence.
   
            } while (abs(e[l]) > eps*tst1);
         }
         d[l] = d[l] + f;
         e[l] = Real(0.0);
      }
     
      // Sort eigenvalues and corresponding vectors.
   
      for (int i = 0; i < n-1; i++) {
         int k = i;
         Real p = d[i];
         for (int j = i+1; j < n; j++) {
            if (d[j] < p) {
               k = j;
               p = d[j];
            }
         }
         if (k != i) {
            d[k] = d[i];
            d[i] = p;
            for (int j = 0; j < n; j++) {
               p = V[j][i];
               V[j][i] = V[j][k];
               V[j][k] = p;
            }
         }
      }
   }

   // Nonsymmetric reduction to Hessenberg form.

   void orthes () {
   
      //  This is derived from the Algol procedures orthes and ortran,
      //  by Martin and Wilkinson, Handbook for Auto. Comp.,
      //  Vol.ii-Linear Algebra, and the corresponding
      //  Fortran subroutines in EISPACK.
   
      int low = 0;
      int high = n-1;
   
      for (int m = low+1; m <= high-1; m++) {
   
         // Scale column.
   
         Real scale = Real(0.0);
         for (int i = m; i <= high; i++) {
            scale = scale + abs(H[i][m-1]);
         }
         if (scale != Real(0.0)) {
   
            // Compute Householder transformation.
   
            Real h = Real(0.0);
            for (int i = high; i >= m; i--) {
               ort[i] = H[i][m-1]/scale;
               h += ort[i] * ort[i];
            }
            Real g = sqrt(h);
            if (ort[m] > 0) {
               g = -g;
            }
            h = h - ort[m] * g;
            ort[m] = ort[m] - g;
   
            // Apply Householder similarity transformation
            // H = (I-u*u'/h)*H*(I-u*u')/h)
   
            for (int j = m; j < n; j++) {
               Real f = Real(0.0);
               for (int i = high; i >= m; i--) {
                  f += ort[i]*H[i][j];
               }
               f = f/h;
               for (int i = m; i <= high; i++) {
                  H[i][j] -= f*ort[i];
               }
           }
   
           for (int i = 0; i <= high; i++) {
               Real f = Real(0.0);
               for (int j = high; j >= m; j--) {
                  f += ort[j]*H[i][j];
               }
               f = f/h;
               for (int j = m; j <= high; j++) {
                  H[i][j] -= f*ort[j];
               }
            }
            ort[m] = scale*ort[m];
            H[m][m-1] = scale*g;
         }
      }
   
      // Accumulate transformations (Algol's ortran).

      for (int i = 0; i < n; i++) {
         for (int j = 0; j < n; j++) {
            V[i][j] = (i == j ? Real(1.0) : Real(0.0));
         }
      }

      for (int m = high-1; m >= low+1; m--) {
         if (H[m][m-1] != Real(0.0)) {
            for (int i = m+1; i <= high; i++) {
               ort[i] = H[i][m-1];
            }
            for (int j = m; j <= high; j++) {
               Real g = Real(0.0);
               for (int i = m; i <= high; i++) {
                  g += ort[i] * V[i][j];
               }
               // Double division avoids possible underflow
               g = (g / ort[m]) / H[m][m-1];
               for (int i = m; i <= high; i++) {
                  V[i][j] += g * ort[i];
               }
            }
         }
      }
   }


   // Complex scalar division.

   Real cdivr, cdivi;
   void cdiv(Real xr, Real xi, Real yr, Real yi) {
      Real r,d;
      if (abs(yr) > abs(yi)) {
         r = yi/yr;
         d = yr + r*yi;
         cdivr = (xr + r*xi)/d;
         cdivi = (xi - r*xr)/d;
      } else {
         r = yr/yi;
         d = yi + r*yr;
         cdivr = (r*xr + xi)/d;
         cdivi = (r*xi - xr)/d;
      }
   }


   // Nonsymmetric reduction from Hessenberg to real Schur form.

   void hqr2 () {
   
      //  This is derived from the Algol procedure hqr2,
      //  by Martin and Wilkinson, Handbook for Auto. Comp.,
      //  Vol.ii-Linear Algebra, and the corresponding
      //  Fortran subroutine in EISPACK.
   
      // Initialize
   
      int nn = this->n;
      int n = nn-1;
      int low = 0;
      int high = nn-1;
      Real eps = pow(2.0,-52.0);
      Real exshift = Real(0.0);
      Real p=0,q=0,r=0,s=0,z=0,t,w,x,y;
   
      // Store roots isolated by balanc and compute matrix norm
   
      Real norm = Real(0.0);
      for (int i = 0; i < nn; i++) {
         if ((i < low) || (i > high)) {
            d[i] = H[i][i];
            e[i] = Real(0.0);
         }
         for (int j = max(i-1,0); j < nn; j++) {
            norm = norm + abs(H[i][j]);
         }
      }
   
      // Outer loop over eigenvalue index
   
      int iter = 0;
      while (n >= low) {
   
         // Look for single small sub-diagonal element
   
         int l = n;
         while (l > low) {
            s = abs(H[l-1][l-1]) + abs(H[l][l]);
            if (s == Real(0.0)) {
               s = norm;
            }
            if (abs(H[l][l-1]) < eps * s) {
               break;
            }
            l--;
         }
       
         // Check for convergence
         // One root found
   
         if (l == n) {
            H[n][n] = H[n][n] + exshift;
            d[n] = H[n][n];
            e[n] = Real(0.0);
            n--;
            iter = 0;
   
         // Two roots found
   
         } else if (l == n-1) {
            w = H[n][n-1] * H[n-1][n];
            p = (H[n-1][n-1] - H[n][n]) / 2.0;
            q = p * p + w;
            z = sqrt(abs(q));
            H[n][n] = H[n][n] + exshift;
            H[n-1][n-1] = H[n-1][n-1] + exshift;
            x = H[n][n];
   
            // Real pair
   
            if (q >= 0) {
               if (p >= 0) {
                  z = p + z;
               } else {
                  z = p - z;
               }
               d[n-1] = x + z;
               d[n] = d[n-1];
               if (z != Real(0.0)) {
                  d[n] = x - w / z;
               }
               e[n-1] = Real(0.0);
               e[n] = Real(0.0);
               x = H[n][n-1];
               s = abs(x) + abs(z);
               p = x / s;
               q = z / s;
               r = sqrt(p * p+q * q);
               p = p / r;
               q = q / r;
   
               // Row modification
   
               for (int j = n-1; j < nn; j++) {
                  z = H[n-1][j];
                  H[n-1][j] = q * z + p * H[n][j];
                  H[n][j] = q * H[n][j] - p * z;
               }
   
               // Column modification
   
               for (int i = 0; i <= n; i++) {
                  z = H[i][n-1];
                  H[i][n-1] = q * z + p * H[i][n];
                  H[i][n] = q * H[i][n] - p * z;
               }
   
               // Accumulate transformations
   
               for (int i = low; i <= high; i++) {
                  z = V[i][n-1];
                  V[i][n-1] = q * z + p * V[i][n];
                  V[i][n] = q * V[i][n] - p * z;
               }
   
            // Complex pair
   
            } else {
               d[n-1] = x + p;
               d[n] = x + p;
               e[n-1] = z;
               e[n] = -z;
            }
            n = n - 2;
            iter = 0;
   
         // No convergence yet
   
         } else {
   
            // Form shift
   
            x = H[n][n];
            y = Real(0.0);
            w = Real(0.0);
            if (l < n) {
               y = H[n-1][n-1];
               w = H[n][n-1] * H[n-1][n];
            }
   
            // Wilkinson's original ad hoc shift
   
            if (iter == 10) {
               exshift += x;
               for (int i = low; i <= n; i++) {
                  H[i][i] -= x;
               }
               s = abs(H[n][n-1]) + abs(H[n-1][n-2]);
               x = y = 0.75 * s;
               w = -0.4375 * s * s;
            }

            // MATLAB's new ad hoc shift

            if (iter == 30) {
                s = (y - x) / 2.0;
                s = s * s + w;
                if (s > 0) {
                    s = sqrt(s);
                    if (y < x) {
                       s = -s;
                    }
                    s = x - w / ((y - x) / 2.0 + s);
                    for (int i = low; i <= n; i++) {
                       H[i][i] -= s;
                    }
                    exshift += s;
                    x = y = w = 0.964;
                }
            }
   
            iter = iter + 1;   // (Could check iteration count here.)
   
            // Look for two consecutive small sub-diagonal elements
   
            int m = n-2;
            while (m >= l) {
               z = H[m][m];
               r = x - z;
               s = y - z;
               p = (r * s - w) / H[m+1][m] + H[m][m+1];
               q = H[m+1][m+1] - z - r - s;
               r = H[m+2][m+1];
               s = abs(p) + abs(q) + abs(r);
               p = p / s;
               q = q / s;
               r = r / s;
               if (m == l) {
                  break;
               }
               if (abs(H[m][m-1]) * (abs(q) + abs(r)) <
                  eps * (abs(p) * (abs(H[m-1][m-1]) + abs(z) +
                  abs(H[m+1][m+1])))) {
                     break;
               }
               m--;
            }
   
            for (int i = m+2; i <= n; i++) {
               H[i][i-2] = Real(0.0);
               if (i > m+2) {
                  H[i][i-3] = Real(0.0);
               }
            }
   
            // Double QR step involving rows l:n and columns m:n
   
            for (int k = m; k <= n-1; k++) {
               int notlast = (k != n-1);
               if (k != m) {
                  p = H[k][k-1];
                  q = H[k+1][k-1];
                  r = (notlast ? H[k+2][k-1] : Real(0.0));
                  x = abs(p) + abs(q) + abs(r);
                  if (x != Real(0.0)) {
                     p = p / x;
                     q = q / x;
                     r = r / x;
                  }
               }
               if (x == Real(0.0)) {
                  break;
               }
               s = sqrt(p * p + q * q + r * r);
               if (p < 0) {
                  s = -s;
               }
               if (s != 0) {
                  if (k != m) {
                     H[k][k-1] = -s * x;
                  } else if (l != m) {
                     H[k][k-1] = -H[k][k-1];
                  }
                  p = p + s;
                  x = p / s;
                  y = q / s;
                  z = r / s;
                  q = q / p;
                  r = r / p;
   
                  // Row modification
   
                  for (int j = k; j < nn; j++) {
                     p = H[k][j] + q * H[k+1][j];
                     if (notlast) {
                        p = p + r * H[k+2][j];
                        H[k+2][j] = H[k+2][j] - p * z;
                     }
                     H[k][j] = H[k][j] - p * x;
                     H[k+1][j] = H[k+1][j] - p * y;
                  }
   
                  // Column modification
   
                  for (int i = 0; i <= min(n,k+3); i++) {
                     p = x * H[i][k] + y * H[i][k+1];
                     if (notlast) {
                        p = p + z * H[i][k+2];
                        H[i][k+2] = H[i][k+2] - p * r;
                     }
                     H[i][k] = H[i][k] - p;
                     H[i][k+1] = H[i][k+1] - p * q;
                  }
   
                  // Accumulate transformations
   
                  for (int i = low; i <= high; i++) {
                     p = x * V[i][k] + y * V[i][k+1];
                     if (notlast) {
                        p = p + z * V[i][k+2];
                        V[i][k+2] = V[i][k+2] - p * r;
                     }
                     V[i][k] = V[i][k] - p;
                     V[i][k+1] = V[i][k+1] - p * q;
                  }
               }  // (s != 0)
            }  // k loop
         }  // check convergence
      }  // while (n >= low)
      
      // Backsubstitute to find vectors of upper triangular form

      if (norm == Real(0.0)) {
         return;
      }
   
      for (n = nn-1; n >= 0; n--) {
         p = d[n];
         q = e[n];
   
         // Real vector
   
         if (q == 0) {
            int l = n;
            H[n][n] = Real(1.0);
            for (int i = n-1; i >= 0; i--) {
               w = H[i][i] - p;
               r = Real(0.0);
               for (int j = l; j <= n; j++) {
                  r = r + H[i][j] * H[j][n];
               }
               if (e[i] < Real(0.0)) {
                  z = w;
                  s = r;
               } else {
                  l = i;
                  if (e[i] == Real(0.0)) {
                     if (w != Real(0.0)) {
                        H[i][n] = -r / w;
                     } else {
                        H[i][n] = -r / (eps * norm);
                     }
   
                  // Solve real equations
   
                  } else {
                     x = H[i][i+1];
                     y = H[i+1][i];
                     q = (d[i] - p) * (d[i] - p) + e[i] * e[i];
                     t = (x * s - z * r) / q;
                     H[i][n] = t;
                     if (abs(x) > abs(z)) {
                        H[i+1][n] = (-r - w * t) / x;
                     } else {
                        H[i+1][n] = (-s - y * t) / z;
                     }
                  }
   
                  // Overflow control
   
                  t = abs(H[i][n]);
                  if ((eps * t) * t > 1) {
                     for (int j = i; j <= n; j++) {
                        H[j][n] = H[j][n] / t;
                     }
                  }
               }
            }
   
         // Complex vector
   
         } else if (q < 0) {
            int l = n-1;

            // Last vector component imaginary so matrix is triangular
   
            if (abs(H[n][n-1]) > abs(H[n-1][n])) {
               H[n-1][n-1] = q / H[n][n-1];
               H[n-1][n] = -(H[n][n] - p) / H[n][n-1];
            } else {
               cdiv(Real(0.0),-H[n-1][n],H[n-1][n-1]-p,q);
               H[n-1][n-1] = cdivr;
               H[n-1][n] = cdivi;
            }
            H[n][n-1] = Real(0.0);
            H[n][n] = Real(1.0);
            for (int i = n-2; i >= 0; i--) {
               Real ra,sa,vr,vi;
               ra = Real(0.0);
               sa = Real(0.0);
               for (int j = l; j <= n; j++) {
                  ra = ra + H[i][j] * H[j][n-1];
                  sa = sa + H[i][j] * H[j][n];
               }
               w = H[i][i] - p;
   
               if (e[i] < Real(0.0)) {
                  z = w;
                  r = ra;
                  s = sa;
               } else {
                  l = i;
                  if (e[i] == 0) {
                     cdiv(-ra,-sa,w,q);
                     H[i][n-1] = cdivr;
                     H[i][n] = cdivi;
                  } else {
   
                     // Solve complex equations
   
                     x = H[i][i+1];
                     y = H[i+1][i];
                     vr = (d[i] - p) * (d[i] - p) + e[i] * e[i] - q * q;
                     vi = (d[i] - p) * 2.0 * q;
                     if ((vr == Real(0.0)) && (vi == Real(0.0))) {
                        vr = eps * norm * (abs(w) + abs(q) +
                        abs(x) + abs(y) + abs(z));
                     }
                     cdiv(x*r-z*ra+q*sa,x*s-z*sa-q*ra,vr,vi);
                     H[i][n-1] = cdivr;
                     H[i][n] = cdivi;
                     if (abs(x) > (abs(z) + abs(q))) {
                        H[i+1][n-1] = (-ra - w * H[i][n-1] + q * H[i][n]) / x;
                        H[i+1][n] = (-sa - w * H[i][n] - q * H[i][n-1]) / x;
                     } else {
                        cdiv(-r-y*H[i][n-1],-s-y*H[i][n],z,q);
                        H[i+1][n-1] = cdivr;
                        H[i+1][n] = cdivi;
                     }
                  }
   
                  // Overflow control

                  t = max(abs(H[i][n-1]),abs(H[i][n]));
                  if ((eps * t) * t > 1) {
                     for (int j = i; j <= n; j++) {
                        H[j][n-1] = H[j][n-1] / t;
                        H[j][n] = H[j][n] / t;
                     }
                  }
               }
            }
         }
      }
   
      // Vectors of isolated roots
   
      for (int i = 0; i < nn; i++) {
         if (i < low || i > high) {
            for (int j = i; j < nn; j++) {
               V[i][j] = H[i][j];
            }
         }
      }
   
      // Back transformation to get eigenvectors of original matrix
   
      for (int j = nn-1; j >= low; j--) {
         for (int i = low; i <= high; i++) {
            z = Real(0.0);
            for (int k = low; k <= min(j,high); k++) {
               z = z + V[i][k] * H[k][j];
            }
            V[i][j] = z;
         }
      }
   }

public:


   /** Check for symmetry, then construct the eigenvalue decomposition
   @param A    Square real (non-complex) matrix
   */

   Eigenvalue(const Matrix<Real> &A) {
      n = A.num_cols();
      V = Matrix<Real>(n,n);
      d = Vector<Real>(n);
      e = Vector<Real>(n);

      issymmetric = 1;
      for (int j = 0; (j < n) && issymmetric; j++) {
         for (int i = 0; (i < n) && issymmetric; i++) {
            issymmetric = (A[i][j] == A[j][i]);
         }
      }

      if (issymmetric) {
         for (int i = 0; i < n; i++) {
            for (int j = 0; j < n; j++) {
               V[i][j] = A[i][j];
            }
         }
   
         // Tridiagonalize.
         tred2();
   
         // Diagonalize.
         tql2();

      } else {
         H = Matrix<Real>(n,n);
         ort = Vector<Real>(n);
         
         for (int j = 0; j < n; j++) {
            for (int i = 0; i < n; i++) {
               H[i][j] = A[i][j];
            }
         }
   
         // Reduce to Hessenberg form.
         orthes();
   
         // Reduce Hessenberg to real Schur form.
         hqr2();
      }
   }


   /** Return the eigenvector matrix
   @return     V
   */

   void getV (Matrix<Real> &V_) {
      V_ = V;
      return;
   }

   /** Return the real parts of the eigenvalues
   @return     real(diag(D))
   */

   void getRealEigenvalues (Vector<Real> &d_) {
      d_ = d;
      return ;
   }

   /** Return the imaginary parts of the eigenvalues
   in parameter e_.

   @param e_: new matrix with imaginary parts of the eigenvalues.
   */
   void getImagEigenvalues (Vector<Real> &e_) {
      e_ = e;
      return;
   }

   
/** 
	Computes the block diagonal eigenvalue matrix.
    If the original matrix A is not symmetric, then the eigenvalue 
	matrix D is block diagonal with the real eigenvalues in 1-by-1 
	blocks and any complex eigenvalues,
    a + i*b, in 2-by-2 blocks, [a, b; -b, a].  That is, if the complex
    eigenvalues look like
<pre>

          u + iv     .        .          .      .    .
            .      u - iv     .          .      .    .
            .        .      a + ib       .      .    .
            .        .        .        a - ib   .    .
            .        .        .          .      x    .
            .        .        .          .      .    y
</pre>
        then D looks like
<pre>

            u        v        .          .      .    .
           -v        u        .          .      .    . 
            .        .        a          b      .    .
            .        .       -b          a      .    .
            .        .        .          .      x    .
            .        .        .          .      .    y
</pre>
    This keeps V a real matrix in both symmetric and non-symmetric
    cases, and A*V = V*D.

	@param D: upon return, the matrix is filled with the block diagonal 
	eigenvalue matrix.
	
*/
   void getD (Matrix<Real> &D) {
      D = Matrix<Real>(n,n);
      for (int i = 0; i < n; i++) {
         for (int j = 0; j < n; j++) {
            D[i][j] = Real(0.0);
         }
         D[i][i] = d[i];
         if (e[i] > 0) {
            D[i][i+1] = e[i];
         } else if (e[i] < 0) {
            D[i][i-1] = e[i];
         }
      }
   }
};


   /** LU Decomposition.
   <P>
   For an m-by-n matrix A with m >= n, the LU decomposition is an m-by-n
   unit lower triangular matrix L, an n-by-n upper triangular matrix U,
   and a permutation vector piv of length m so that A(piv,:) = L*U.
   If m < n, then L is m-by-m and U is m-by-n.
   <P>
   The LU decompostion with pivoting always exists, even if the matrix is
   singular, so the constructor will never fail.  The primary use of the
   LU decomposition is in the solution of square systems of simultaneous
   linear equations.  This will fail if isNonsingular() returns false.
   */
template <class Real>
class LU
{

	private:

   /* Array for internal storage of decomposition.  */
   Matrix<Real>  LU_;
   int m, n, pivsign; 
   Vector<int> piv;


   Matrix<Real> permute_copy( const Matrix<Real> &A, 
   			const Vector<int> &piv, int j0, int j1)
	{
		int piv_length = piv.dim();

		Matrix<Real> X(piv_length, j1-j0+1);


         for (int i = 0; i < piv_length; i++) 
            for (int j = j0; j <= j1; j++) 
               X[i][j-j0] = A[piv[i]][j];

		return X;
	}

   Vector<Real> permute_copy( const Vector<Real> &A, 
   		const Vector<int> &piv)
	{
		int piv_length = piv.dim();
		if (piv_length != A.dim())
			return Vector<Real>();

		Vector<Real> x(piv_length);


         for (int i = 0; i < piv_length; i++) 
               x[i] = A[piv[i]];

		return x;
	}


	public :

   /** LU Decomposition
   @param  A   Rectangular matrix
   @return     LU Decomposition object to access L, U and piv.
   */

    LU (const Matrix<Real> &A) : LU_(A), m(A.num_rows()), n(A.num_cols()), 
		piv(A.num_rows())
	
	{

   // Use a "left-looking", dot-product, Crout/Doolittle algorithm.


      for (int i = 0; i < m; i++) {
         piv[i] = i;
      }
      pivsign = 1;
      Real *LUrowi = 0;;
      Vector<Real> LUcolj(m);

      // Outer loop.

      for (int j = 0; j < n; j++) {

         // Make a copy of the j-th column to localize references.

         for (int i = 0; i < m; i++) {
            LUcolj[i] = LU_[i][j];
         }

         // Apply previous transformations.

         for (int i = 0; i < m; i++) {
            LUrowi = LU_[i];

            // Most of the time is spent in the following dot product.

            int kmax = min(i,j);
            double s = Real(0.0);
            for (int k = 0; k < kmax; k++) {
               s += LUrowi[k]*LUcolj[k];
            }

            LUrowi[j] = LUcolj[i] -= s;
         }
   
         // Find pivot and exchange if necessary.

         int p = j;
         for (int i = j+1; i < m; i++) {
            if (abs(LUcolj[i]) > abs(LUcolj[p])) {
               p = i;
            }
         }
         if (p != j) {
		    int k=0;
            for (k = 0; k < n; k++) {
               double t = LU_[p][k]; 
			   LU_[p][k] = LU_[j][k]; 
			   LU_[j][k] = t;
            }
            k = piv[p]; 
			piv[p] = piv[j]; 
			piv[j] = k;
            pivsign = -pivsign;
         }

         // Compute multipliers.
         
         if ((j < m) && (LU_[j][j] != Real(0.0))) {
            for (int i = j+1; i < m; i++) {
               LU_[i][j] /= LU_[j][j];
            }
         }
      }
   }


   /** Is the matrix nonsingular?
   @return     1 (true)  if upper triangular factor U (and hence A) 
   				is nonsingular, 0 otherwise.
   */

   int isNonsingular () {
      for (int j = 0; j < n; j++) {
         if (LU_[j][j] == 0)
            return 0;
      }
      return 1;
   }

   /** Return lower triangular factor
   @return     L
   */

   Matrix<Real> getL () {
      Matrix<Real> L_(m,n);
      for (int i = 0; i < m; i++) {
         for (int j = 0; j < n; j++) {
            if (i > j) {
               L_[i][j] = LU_[i][j];
            } else if (i == j) {
               L_[i][j] = Real(1.0);
            } else {
               L_[i][j] = Real(0.0);
            }
         }
      }
      return L_;
   }

   /** Return upper triangular factor
   @return     U portion of LU factorization.
   */

   Matrix<Real> getU () {
   	  Matrix<Real> U_(n,n);
      for (int i = 0; i < n; i++) {
         for (int j = 0; j < n; j++) {
            if (i <= j) {
               U_[i][j] = LU_[i][j];
            } else {
               U_[i][j] = Real(0.0);
            }
         }
      }
      return U_;
   }

   /** Return pivot permutation vector
   @return     piv
   */

   Vector<int> getPivot () {
      return piv;
   }


   /** Compute determinant using LU factors.
   @return     determinant of A, or 0 if A is not square.
   */

   Real det () {
      if (m != n) {
         return Real(0);
      }
      Real d = Real(pivsign);
      for (int j = 0; j < n; j++) {
         d *= LU_[j][j];
      }
      return d;
   }

   /** Solve A*X = B
   @param  B   A Matrix with as many rows as A and any number of columns.
   @return     X so that L*U*X = B(piv,:), if B is nonconformant, returns
   					Real(0.0) (null) array.
   */

   Matrix<Real> solve (const Matrix<Real> &B) 
   {

	  /* Dimensions: A is mxn, X is nxk, B is mxk */
      
      if (B.num_rows() != m) {
	  	return Matrix<Real>(Real(0.0));
      }
      if (!isNonsingular()) {
        return Matrix<Real>(Real(0.0));
      }

      // Copy right hand side with pivoting
      int nx = B.num_cols();


	  Matrix<Real> X = permute_copy(B, piv, 0, nx-1);

      // Solve L*Y = B(piv,:)
      for (int k = 0; k < n; k++) {
         for (int i = k+1; i < n; i++) {
            for (int j = 0; j < nx; j++) {
               X[i][j] -= X[k][j]*LU_[i][k];
            }
         }
      }
      // Solve U*X = Y;
      for (int k = n-1; k >= 0; k--) {
         for (int j = 0; j < nx; j++) {
            X[k][j] /= LU_[k][k];
         }
         for (int i = 0; i < k; i++) {
            for (int j = 0; j < nx; j++) {
               X[i][j] -= X[k][j]*LU_[i][k];
            }
         }
      }
      return X;
   }


   /** Solve A*x = b, where x and b are vectors of length equal	
   		to the number of rows in A.

   @param  b   a vector (Vector> of length equal to the first dimension
   						of A.
   @return x a vector (Vector> so that L*U*x = b(piv), if B is nonconformant,
   					returns Real(0.0) (null) array.
   */

   Vector<Real> solve (const Vector<Real> &b) 
   {

	  /* Dimensions: A is mxn, X is nxk, B is mxk */
      
      if (b.dim() != m) {
	  	return Vector<Real>();
      }
      if (!isNonsingular()) {
        return Vector<Real>();
      }


	  Vector<Real> x = permute_copy(b, piv);

      // Solve L*Y = B(piv)
      for (int k = 0; k < n; k++) {
         for (int i = k+1; i < n; i++) {
               x[i] -= x[k]*LU_[i][k];
            }
         }
      
	  // Solve U*X = Y;
      for (int k = n-1; k >= 0; k--) {
            x[k] /= LU_[k][k];
      		for (int i = 0; i < k; i++) 
            	x[i] -= x[k]*LU_[i][k];
      }
     

      return x;
   }

}; /* class LU */


/** 
<p>
	Classical QR Decompisition:
   for an m-by-n matrix A with m >= n, the QR decomposition is an m-by-n
   orthogonal matrix Q and an n-by-n upper triangular matrix R so that
   A = Q*R.
<P>
   The QR decompostion always exists, even if the matrix does not have
   full rank, so the constructor will never fail.  The primary use of the
   QR decomposition is in the least squares solution of nonsquare systems
   of simultaneous linear equations.  This will fail if isFullRank()
   returns 0 (false).

<p>
	The Q and R factors can be retrived via the getQ() and getR()
	methods. Furthermore, a solve() method is provided to find the
	least squares solution of Ax=b using the QR factors.  

   <p>
	(Adapted from JAMA, a Java Matrix Library, developed by jointly 
	by the Mathworks and NIST; see  http://math.nist.gov/javanumerics/jama).
*/

template <class Real>
class QR {


   /* Array for internal storage of decomposition.
   @serial internal array storage.
   */
   
   Matrix<Real> QR_;

   /* Row and column dimensions.
   @serial column dimension.
   @serial row dimension.
   */
   int m, n;

   /* Array for internal storage of diagonal of R.
   @serial diagonal of R.
   */
   Vector<Real> Rdiag;


public:
	
/**
	Create a QR factorization object for A.

	@param A rectangular (m>=n) matrix.
*/
	QR(const Matrix<Real> &A)		/* constructor */
	{
      QR_ = A;
      m = A.num_rows();
      n = A.num_cols();
      Rdiag = Vector<Real>(n);
	  	int i=0, j=0, k=0;

      // Main loop.
      for (k = 0; k < n; k++) {
         // Compute 2-norm of k-th column without under/overflow.
         Real nrm = 0;
         for (i = k; i < m; i++) {
            nrm = hypot(nrm,QR_[i][k]);
         }

         if (nrm != Real(0.0)) {
            // Form k-th Householder vector.
            if (QR_[k][k] < 0) {
               nrm = -nrm;
            }
            for (i = k; i < m; i++) {
               QR_[i][k] /= nrm;
            }
            QR_[k][k] += Real(1.0);

            // Apply transformation to remaining columns.
            for (j = k+1; j < n; j++) {
               Real s = Real(0.0); 
               for (i = k; i < m; i++) {
                  s += QR_[i][k]*QR_[i][j];
               }
               s = -s/QR_[k][k];
               for (i = k; i < m; i++) {
                  QR_[i][j] += s*QR_[i][k];
               }
            }
         }
         Rdiag[k] = -nrm;
      }
   }


/**
	Flag to denote the matrix is of full rank.

	@return 1 if matrix is full rank, 0 otherwise.
*/
	int isFullRank() const		
	{
      for (int j = 0; j < n; j++) 
	  {
         if (Rdiag[j] == 0)
            return 0;
      }
      return 1;
	}
	
	


   /** 
   
   Retreive the Householder vectors from QR factorization
   @returns lower trapezoidal matrix whose columns define the reflections
   */

   Matrix<Real> getHouseholder (void)  const
   {
   	  Matrix<Real> H(m,n);

	  /* note: H is completely filled in by algorithm, so
	     initializaiton of H is not necessary.
	  */
      for (int i = 0; i < m; i++) 
	  {
         for (int j = 0; j < n; j++) 
		 {
            if (i >= j) {
               H[i][j] = QR_[i][j];
            } else {
               H[i][j] = Real(0.0);
            }
         }
      }
	  return H;
   }



   /** Return the upper triangular factor, R, of the QR factorization
   @return     R
   */

	Matrix<Real> getR() const
	{
      Matrix<Real> R(n,n);
      for (int i = 0; i < n; i++) {
         for (int j = 0; j < n; j++) {
            if (i < j) {
               R[i][j] = QR_[i][j];
            } else if (i == j) {
               R[i][j] = Rdiag[i];
            } else {
               R[i][j] = Real(0.0);
            }
         }
      }
	  return R;
   }
	
	



   /** 
   @return     Q the (ecnomy-sized) orthogonal factor (Q*R=A).
   */

	Matrix<Real> getQ() const
	{
	  int i=0, j=0, k=0;

	  Matrix<Real> Q(m,n);
      for (k = n-1; k >= 0; k--) {
         for (i = 0; i < m; i++) {
            Q[i][k] = Real(0.0);
         }
         Q[k][k] = Real(1.0);
         for (j = k; j < n; j++) {
            if (QR_[k][k] != 0) {
               Real s = Real(0.0);
               for (i = k; i < m; i++) {
                  s += QR_[i][k]*Q[i][j];
               }
               s = -s/QR_[k][k];
               for (i = k; i < m; i++) {
                  Q[i][j] += s*QR_[i][k];
               }
            }
         }
      }
	  return Q;
   }


   /** Least squares solution of A*x = b
   @param b     right hand side  (m-length vector).
   @return x    n-length vector that minimizes the two norm of Q*R*X-B.
   		If B is non-conformant, or if QR.isFullRank() is false,
						the routine returns a null (0-length) vector.
   */

   Vector<Real> solve(const Vector<Real> &b) const
   {
   	  if (b.dim() != m)		/* arrays must be conformant */
	  	return Vector<Real>();

	  if ( !isFullRank() )		/* matrix is rank deficient */
	  {
	  	return Vector<Real>();
	  }

	  Vector<Real> x = b;

      // Compute Y = transpose(Q)*b
      for (int k = 0; k < n; k++) 
	  {
            Real s = Real(0.0); 
            for (int i = k; i < m; i++) 
			{
               s += QR_[i][k]*x[i];
            }
            s = -s/QR_[k][k];
            for (int i = k; i < m; i++) 
			{
               x[i] += s*QR_[i][k];
            }
      }
      // Solve R*X = Y;
      for (int k = n-1; k >= 0; k--) 
	  {
         x[k] /= Rdiag[k];
         for (int i = 0; i < k; i++) {
               x[i] -= x[k]*QR_[i][k];
         }
      }


	  /* return n x nx portion of X */
	  Vector<Real> x_(n);
	  for (int i=0; i<n; i++)
			x_[i] = x[i];

	  return x_;
   }

   /** Least squares solution of A*X = B
   @param B     m x k Array (must conform).
   @return X     n x k Array that minimizes the two norm of Q*R*X-B. If
   						B is non-conformant, or if QR.isFullRank() is false,
						the routine returns a null (Real(0.0)) array.
   */

   Matrix<Real> solve(const Matrix<Real> &B) const
   {
   	  if (B.num_rows() != m)		/* arrays must be conformant */
	  	return Matrix<Real>(Real(0.0));

	  if ( !isFullRank() )		/* matrix is rank deficient */
	  {
	  	return Matrix<Real>(Real(0.0));
	  }

      int nx = B.num_cols(); 
	  Matrix<Real> X = B;
	  int i=0, j=0, k=0;

      // Compute Y = transpose(Q)*B
      for (k = 0; k < n; k++) {
         for (j = 0; j < nx; j++) {
            Real s = Real(0.0); 
            for (i = k; i < m; i++) {
               s += QR_[i][k]*X[i][j];
            }
            s = -s/QR_[k][k];
            for (i = k; i < m; i++) {
               X[i][j] += s*QR_[i][k];
            }
         }
      }
      // Solve R*X = Y;
      for (k = n-1; k >= 0; k--) {
         for (j = 0; j < nx; j++) {
            X[k][j] /= Rdiag[k];
         }
         for (i = 0; i < k; i++) {
            for (j = 0; j < nx; j++) {
               X[i][j] -= X[k][j]*QR_[i][k];
            }
         }
      }


	  /* return n x nx portion of X */
	  Matrix<Real> X_(n,nx);
	  for (i=0; i<n; i++)
	  	for (j=0; j<nx; j++)
			X_[i][j] = X[i][j];

	  return X_;
   }


};


   /** Singular Value Decomposition.
   <P>
   For an m-by-n matrix A with m >= n, the singular value decomposition is
   an m-by-n orthogonal matrix U, an n-by-n diagonal matrix S, and
   an n-by-n orthogonal matrix V so that A = U*S*V'.
   <P>
   The singular values, sigma[k] = S[k][k], are ordered so that
   sigma[0] >= sigma[1] >= ... >= sigma[n-1].
   <P>
   The singular value decompostion always exists, so the constructor will
   never fail.  The matrix condition number and the effective numerical
   rank can be computed from this decomposition.

   <p>
	(Adapted from JAMA, a Java Matrix Library, developed by jointly 
	by the Mathworks and NIST; see  http://math.nist.gov/javanumerics/jama).
   */
template <class Real>
class SVD 
{


	Matrix<Real> U, V;
	Vector<Real> s;
	int m, n;

  public:


   SVD (const Matrix<Real> &Arg) {


      m = Arg.num_rows();
      n = Arg.num_cols();
      int nu = min(m,n);
      s = Vector<Real>(min(m+1,n)); 
      U = Matrix<Real>(m, nu, Real(0));
      V = Matrix<Real>(n,n);
      Vector<Real> e(n);
      Vector<Real> work(m);
	    Matrix<Real> A(Arg);
      int wantu = 1;  					/* boolean */
      int wantv = 1;  					/* boolean */
	  int i=0, j=0, k=0;

      // Reduce A to bidiagonal form, storing the diagonal elements
      // in s and the super-diagonal elements in e.

      int nct = min(m-1,n);
      int nrt = max(0,min(n-2,m));
      for (k = 0; k < max(nct,nrt); k++) {
         if (k < nct) {

            // Compute the transformation for the k-th column and
            // place the k-th diagonal in s[k].
            // Compute 2-norm of k-th column without under/overflow.
            s[k] = 0;
            for (i = k; i < m; i++) {
               s[k] = hypot(s[k],A[i][k]);
            }
            if (s[k] != Real(0.0)) {
               if (A[k][k] < Real(0.0)) {
                  s[k] = -s[k];
               }
               for (i = k; i < m; i++) {
                  A[i][k] /= s[k];
               }
               A[k][k] += Real(1.0);
            }
            s[k] = -s[k];
         }
         for (j = k+1; j < n; j++) {
            if ((k < nct) && (s[k] != Real(0.0)))  {

            // Apply the transformation.

               double t = 0;
               for (i = k; i < m; i++) {
                  t += A[i][k]*A[i][j];
               }
               t = -t/A[k][k];
               for (i = k; i < m; i++) {
                  A[i][j] += t*A[i][k];
               }
            }

            // Place the k-th row of A into e for the
            // subsequent calculation of the row transformation.

            e[j] = A[k][j];
         }
         if (wantu & (k < nct)) {

            // Place the transformation in U for subsequent back
            // multiplication.

            for (i = k; i < m; i++) {
               U[i][k] = A[i][k];
            }
         }
         if (k < nrt) {

            // Compute the k-th row transformation and place the
            // k-th super-diagonal in e[k].
            // Compute 2-norm without under/overflow.
            e[k] = 0;
            for (i = k+1; i < n; i++) {
               e[k] = hypot(e[k],e[i]);
            }
            if (e[k] != Real(0.0)) {
               if (e[k+1] < Real(0.0)) {
                  e[k] = -e[k];
               }
               for (i = k+1; i < n; i++) {
                  e[i] /= e[k];
               }
               e[k+1] += Real(1.0);
            }
            e[k] = -e[k];
            if ((k+1 < m) & (e[k] != Real(0.0))) {

            // Apply the transformation.

               for (i = k+1; i < m; i++) {
                  work[i] = Real(0.0);
               }
               for (j = k+1; j < n; j++) {
                  for (i = k+1; i < m; i++) {
                     work[i] += e[j]*A[i][j];
                  }
               }
               for (j = k+1; j < n; j++) {
                  double t = -e[j]/e[k+1];
                  for (i = k+1; i < m; i++) {
                     A[i][j] += t*work[i];
                  }
               }
            }
            if (wantv) {

            // Place the transformation in V for subsequent
            // back multiplication.

               for (i = k+1; i < n; i++) {
                  V[i][k] = e[i];
               }
            }
         }
      }

      // Set up the final bidiagonal matrix or order p.

      int p = min(n,m+1);
      if (nct < n) {
         s[nct] = A[nct][nct];
      }
      if (m < p) {
         s[p-1] = Real(0.0);
      }
      if (nrt+1 < p) {
         e[nrt] = A[nrt][p-1];
      }
      e[p-1] = Real(0.0);

      // If required, generate U.

      if (wantu) {
         for (j = nct; j < nu; j++) {
            for (i = 0; i < m; i++) {
               U[i][j] = Real(0.0);
            }
            U[j][j] = Real(1.0);
         }
         for (k = nct-1; k >= 0; k--) {
            if (s[k] != Real(0.0)) {
               for (j = k+1; j < nu; j++) {
                  double t = 0;
                  for (i = k; i < m; i++) {
                     t += U[i][k]*U[i][j];
                  }
                  t = -t/U[k][k];
                  for (i = k; i < m; i++) {
                     U[i][j] += t*U[i][k];
                  }
               }
               for (i = k; i < m; i++ ) {
                  U[i][k] = -U[i][k];
               }
               U[k][k] = Real(1.0) + U[k][k];
               for (i = 0; i < k-1; i++) {
                  U[i][k] = Real(0.0);
               }
            } else {
               for (i = 0; i < m; i++) {
                  U[i][k] = Real(0.0);
               }
               U[k][k] = Real(1.0);
            }
         }
      }

      // If required, generate V.

      if (wantv) {
         for (k = n-1; k >= 0; k--) {
            if ((k < nrt) & (e[k] != Real(0.0))) {
               for (j = k+1; j < nu; j++) {
                  double t = 0;
                  for (i = k+1; i < n; i++) {
                     t += V[i][k]*V[i][j];
                  }
                  t = -t/V[k+1][k];
                  for (i = k+1; i < n; i++) {
                     V[i][j] += t*V[i][k];
                  }
               }
            }
            for (i = 0; i < n; i++) {
               V[i][k] = Real(0.0);
            }
            V[k][k] = Real(1.0);
         }
      }

      // Main iteration loop for the singular values.

      int pp = p-1;
      int iter = 0;
      double eps = pow(2.0,-52.0);
      while (p > 0) {
         int k=0;
		 int kase=0;

         // Here is where a test for too many iterations would go.

         // This section of the program inspects for
         // negligible elements in the s and e arrays.  On
         // completion the variables kase and k are set as follows.

         // kase = 1     if s(p) and e[k-1] are negligible and k<p
         // kase = 2     if s(k) is negligible and k<p
         // kase = 3     if e[k-1] is negligible, k<p, and
         //              s(k), ..., s(p) are not negligible (qr step).
         // kase = 4     if e(p-1) is negligible (convergence).

         for (k = p-2; k >= -1; k--) {
            if (k == -1) {
               break;
            }
            if (abs(e[k]) <= eps*(abs(s[k]) + abs(s[k+1]))) {
               e[k] = Real(0.0);
               break;
            }
         }
         if (k == p-2) {
            kase = 4;
         } else {
            int ks;
            for (ks = p-1; ks >= k; ks--) {
               if (ks == k) {
                  break;
               }
               double t = (ks != p ? abs(e[ks]) : 0.) + 
                          (ks != k+1 ? abs(e[ks-1]) : 0.);
               if (abs(s[ks]) <= eps*t)  {
                  s[ks] = Real(0.0);
                  break;
               }
            }
            if (ks == k) {
               kase = 3;
            } else if (ks == p-1) {
               kase = 1;
            } else {
               kase = 2;
               k = ks;
            }
         }
         k++;

         // Perform the task indicated by kase.

         switch (kase) {

            // Deflate negligible s(p).

            case 1: {
               double f = e[p-2];
               e[p-2] = Real(0.0);
               for (j = p-2; j >= k; j--) {
                  double t = hypot(s[j],f);
                  double cs = s[j]/t;
                  double sn = f/t;
                  s[j] = t;
                  if (j != k) {
                     f = -sn*e[j-1];
                     e[j-1] = cs*e[j-1];
                  }
                  if (wantv) {
                     for (i = 0; i < n; i++) {
                        t = cs*V[i][j] + sn*V[i][p-1];
                        V[i][p-1] = -sn*V[i][j] + cs*V[i][p-1];
                        V[i][j] = t;
                     }
                  }
               }
            }
            break;

            // Split at negligible s(k).

            case 2: {
               double f = e[k-1];
               e[k-1] = Real(0.0);
               for (j = k; j < p; j++) {
                  double t = hypot(s[j],f);
                  double cs = s[j]/t;
                  double sn = f/t;
                  s[j] = t;
                  f = -sn*e[j];
                  e[j] = cs*e[j];
                  if (wantu) {
                     for (i = 0; i < m; i++) {
                        t = cs*U[i][j] + sn*U[i][k-1];
                        U[i][k-1] = -sn*U[i][j] + cs*U[i][k-1];
                        U[i][j] = t;
                     }
                  }
               }
            }
            break;

            // Perform one qr step.

            case 3: {

               // Calculate the shift.
   
               double scale = max(max(max(max(
                       abs(s[p-1]),abs(s[p-2])),abs(e[p-2])), 
                       abs(s[k])),abs(e[k]));
               double sp = s[p-1]/scale;
               double spm1 = s[p-2]/scale;
               double epm1 = e[p-2]/scale;
               double sk = s[k]/scale;
               double ek = e[k]/scale;
               double b = ((spm1 + sp)*(spm1 - sp) + epm1*epm1)/2.0;
               double c = (sp*epm1)*(sp*epm1);
               double shift = Real(0.0);
               if ((b != Real(0.0)) || (c != Real(0.0))) {
                  shift = sqrt(b*b + c);
                  if (b < Real(0.0)) {
                     shift = -shift;
                  }
                  shift = c/(b + shift);
               }
               double f = (sk + sp)*(sk - sp) + shift;
               double g = sk*ek;
   
               // Chase zeros.
   
               for (j = k; j < p-1; j++) {
                  double t = hypot(f,g);
                  double cs = f/t;
                  double sn = g/t;
                  if (j != k) {
                     e[j-1] = t;
                  }
                  f = cs*s[j] + sn*e[j];
                  e[j] = cs*e[j] - sn*s[j];
                  g = sn*s[j+1];
                  s[j+1] = cs*s[j+1];
                  if (wantv) {
                     for (i = 0; i < n; i++) {
                        t = cs*V[i][j] + sn*V[i][j+1];
                        V[i][j+1] = -sn*V[i][j] + cs*V[i][j+1];
                        V[i][j] = t;
                     }
                  }
                  t = hypot(f,g);
                  cs = f/t;
                  sn = g/t;
                  s[j] = t;
                  f = cs*e[j] + sn*s[j+1];
                  s[j+1] = -sn*e[j] + cs*s[j+1];
                  g = sn*e[j+1];
                  e[j+1] = cs*e[j+1];
                  if (wantu && (j < m-1)) {
                     for (i = 0; i < m; i++) {
                        t = cs*U[i][j] + sn*U[i][j+1];
                        U[i][j+1] = -sn*U[i][j] + cs*U[i][j+1];
                        U[i][j] = t;
                     }
                  }
               }
               e[p-2] = f;
               iter = iter + 1;
            }
            break;

            // Convergence.

            case 4: {

               // Make the singular values positive.
   
               if (s[k] <= Real(0.0)) {
                  s[k] = (s[k] < Real(0.0) ? -s[k] : Real(0.0));
                  if (wantv) {
                     for (i = 0; i <= pp; i++) {
                        V[i][k] = -V[i][k];
                     }
                  }
               }
   
               // Order the singular values.
   
               while (k < pp) {
                  if (s[k] >= s[k+1]) {
                     break;
                  }
                  double t = s[k];
                  s[k] = s[k+1];
                  s[k+1] = t;
                  if (wantv && (k < n-1)) {
                     for (i = 0; i < n; i++) {
                        t = V[i][k+1]; V[i][k+1] = V[i][k]; V[i][k] = t;
                     }
                  }
                  if (wantu && (k < m-1)) {
                     for (i = 0; i < m; i++) {
                        t = U[i][k+1]; U[i][k+1] = U[i][k]; U[i][k] = t;
                     }
                  }
                  k++;
               }
               iter = 0;
               p--;
            }
            break;
         }
      }
   }


   void getU (Matrix<Real> &A) 
   {
   	  int minm = min(m+1,n);

	  A = Matrix<Real>(m, minm);

	  for (int i=0; i<m; i++)
	  	for (int j=0; j<minm; j++)
			A[i][j] = U[i][j];
   	
   }

   /* Return the right singular vectors */

   void getV (Matrix<Real> &A) 
   {
   	  A = V;
   }

   /** Return the one-dimensional array of singular values */

   void getSingularValues (Vector<Real> &x) 
   {
      x = s;
   }

   /** Return the diagonal matrix of singular values
   @return     S
   */

   void getS (Matrix<Real> &A) {
   	  A = Matrix<Real>(n,n);
      for (int i = 0; i < n; i++) {
         for (int j = 0; j < n; j++) {
            A[i][j] = Real(0.0);
         }
         A[i][i] = s[i];
      }
   }

   /** Two norm  (max(S)) */

   double norm2 () {
      return s[0];
   }

   /** Two norm of condition number (max(S)/min(S)) */

   double cond () {
      return s[0]/s[min(m,n)-1];
   }

   /** Effective numerical matrix rank
   @return     Number of nonnegligible singular values.
   */

   int rank () 
   {
      double eps = pow(2.0,-52.0);
      double tol = max(m,n)*s[0]*eps;
      int r = 0;
      for (int i = 0; i < s.dim(); i++) {
         if (s[i] > tol) {
            r++;
         }
      }
      return r;
   }
};

}  /* namespace Linear_Algebra */
}  /* namespace TNT */

#endif
// TNT_LINALG_H_


==> anc/tnt/tnt_math_utils.h <==
#ifndef MATH_UTILS_H
#define MATH_UTILS_H


/* needed for abs(), sqrt() below */
#include <cmath>



namespace TNT
{

using namespace std;
/**
	@returns hypotenuse of real (non-complex) scalars a and b by 
	avoiding underflow/overflow
	using (a * sqrt( 1 + (b/a) * (b/a))), rather than
	sqrt(a*a + b*b).
*/
template <class Real>
Real hypot(const Real &a, const Real &b)
{
	
	if (a== 0)
		return abs(b);
	else
	{
		Real c = b/a;
		return abs(a) * sqrt(1 + c*c);
	}
}
} /* TNT namespace */



#endif
/* MATH_UTILS_H */


==> anc/tnt/tnt_matrix.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/


// C compatible matrix: row-oriented, 0-based [i][j] and 1-based (i,j) indexing
//

#ifndef TNT_MATRIX_H
#define TNT_MATRIX_H

#include "tnt_subscript.h"
#include "tnt_vector.h"
#include <cstdlib>
#include <cassert>
#include <iostream>
#include <sstream>
#include <fstream>

namespace TNT
{

//namespace Linear_Algebra {


/**
		Dense matrix class for basic linear algebra operations.

		Ordering: row major.
		<p>
		Elements begin at (1,1) or [0][0].
		<p>
		Can be interfaced with C multidimentionsal arrays (e.g. double **)
		<p>
		copy-by-value semantics.
		<p>
		Optional range checking at compile time via TNT_BOUNDS_CHECK macro.

*/
template <class T>
class Matrix 
{

  private:
    Subscript m_;
    Subscript n_;
    Subscript mn_;      // total size
    T* v_;                  
    T** row_;           
    T* vm1_ ;       // these point to the same data, but are 1-based 
    T** rowm1_;

    // internal helper function to create the array
    // of row pointers

    void initialize(Subscript M, Subscript N)
    {
        mn_ = M*N;
        m_ = M;
        n_ = N;

        v_ = new T[mn_]; 
        row_ = new T*[M];
        rowm1_ = new T*[M];

        assert(v_  != NULL);
        assert(row_  != NULL);
        assert(rowm1_ != NULL);

        T* p = v_;              
        vm1_ = v_ - 1;
        for (Subscript i=0; i<M; i++)
        {
            row_[i] = p;
            rowm1_[i] = p-1;
            p += N ;
            
        }

        rowm1_ -- ;     // compensate for 1-based offset
    }
   
    void copy(const T*  v)
    {
        Subscript N = m_ * n_;
        Subscript i;

#ifdef TNT_UNROLL_LOOPS
        Subscript Nmod4 = N & 3;
        Subscript N4 = N - Nmod4;

        for (i=0; i<N4; i+=4)
        {
            v_[i] = v[i];
            v_[i+1] = v[i+1];
            v_[i+2] = v[i+2];
            v_[i+3] = v[i+3];
        }

        for (i=N4; i< N; i++)
            v_[i] = v[i];
#else

        for (i=0; i< N; i++)
            v_[i] = v[i];
#endif      
    }

    void set(const T& val)
    {
        Subscript N = m_ * n_;
        Subscript i;

#ifdef TNT_UNROLL_LOOPS
        Subscript Nmod4 = N & 3;
        Subscript N4 = N - Nmod4;

        for (i=0; i<N4; i+=4)
        {
            v_[i] = val;
            v_[i+1] = val;
            v_[i+2] = val;
            v_[i+3] = val; 
        }

        for (i=N4; i< N; i++)
            v_[i] = val;
#else

        for (i=0; i< N; i++)
            v_[i] = val;
        
#endif      
    }
    

    
    void destroy()
    {     
        /* do nothing, if no memory has been previously allocated */
        if (v_ == NULL) return ;

        /* if we are here, then matrix was previously allocated */
        if (v_ != NULL) delete [] (v_);     
        if (row_ != NULL) delete [] (row_);

        /* return rowm1_ back to original value */
        rowm1_ ++;
        if (rowm1_ != NULL ) delete [] (rowm1_);
    }

  public:

    typedef Subscript   size_type;
    typedef         T   value_type;
    typedef         T   element_type;
    typedef         T*  pointer;
    typedef         T*  iterator;
    typedef         T&  reference;
    typedef const   T*  const_iterator;
    typedef const   T&  const_reference;

    Subscript lbound() const { return 1;}
 



    operator T**(){ return  row_; }
    operator const T**() const { return row_; }


		/**
			@return the total number of items in matrix (M*N).
		*/
    Subscript size() const { return mn_; }

    // constructors

    Matrix() : m_(0), n_(0), mn_(0), v_(0), row_(0), vm1_(0), rowm1_(0) {};

    Matrix(const Matrix<T> &A)
    {
        initialize(A.m_, A.n_);
        copy(A.v_);
    }

		/**
			Create a MxN matrix, with each element assigned to the value 0.

			@param M the number of rows
			@param N the number of columns
			@param value (optional default value: 0 if not specified.

		*/                                              
    Matrix(Subscript M, Subscript N, const T& value = T(0))
    {
        initialize(M,N);
        set(value);
    }

		/**
			Create an MxN matrix, filling in values (row-major order) from
			the list (C array) provided.

			@param M the number of rows
			@param N the number of columns
			@param v  list (C array) of M*N values used to initialize matrix.
		*/
    Matrix(Subscript M, Subscript N, const T* v)
    {
        initialize(M,N);
        copy(v);
    }

		/**
			Create an MxN matrix, filling in values (row-major order) from
			a character string.

			@param M the number of rows
			@param N the number of columns
			@param s  string of M*N values used to initialize matrix.
		*/
    Matrix(Subscript M, Subscript N, const char *s)
    {
        initialize(M,N);
        //std::istrstream ins(s);
        std::istringstream ins(s);

        Subscript i, j;

        for (i=0; i<M; i++)
            for (j=0; j<N; j++)
                ins >> row_[i][j];
    }

    // destructor
    //
    ~Matrix()
    {
        destroy();
    }


    /** 
				Change size of matrix to MxN, reallocating memory if necessary.
				<p>
				NOTE: This operations occurs in place, i.e. when resizing to 
				a new matrix, original matrix elements
				are <b>NOT</b> retained.  Instead, one must explicit create
				a new matrix of this size and manually copy the elements, e.g.
				<pre>

				Matrix double B(M, N);

				int 	min_M = M < A.num_rows() ? M : A.num_rows();
				int 	min_N = N < A.num_cols() ? N : A.num_cols();
				for (int i=1; i<=min_M; i++)
					for (int j=1; j<=min_N; j++)
						B(i,j) = A(i,j);

				A.destroy();
				</pre>

				@param M  the number of rows of new size.
				@param N	the number of columns of new size.
    */
    Matrix<T>& newsize(Subscript M, Subscript N)
    {
        if (num_rows() == M && num_cols() == N)
            return *this;

        destroy();
        initialize(M,N);
        
        return *this;
    }




    /**
			Assign (copy) one matrix to another, e.g. A=B.  The
			contents of A are lost, and a new copy of B is created.  

			@param B to matrix to be copied.

    */
    Matrix<T>& operator=(const Matrix<T> &B)
    {
        if (v_ == B.v_)
            return *this;

        if (m_ == B.m_  && n_ == B.n_)      // no need to re-alloc
            copy(B.v_);

        else
        {
            destroy();
            initialize(B.m_, B.n_);
            copy(B.v_);
        }

        return *this;
    }
        
    Matrix<T>& operator=(const T& scalar)
    { 
        set(scalar); 
        return *this;
    }


    Subscript dim(Subscript d) const 
    {
#ifdef TNT_BOUNDS_CHECK
        assert( d >= 1);
        assert( d <= 2);
#endif
        return (d==1) ? m_ : ((d==2) ? n_ : 0); 
    }

    Subscript num_rows() const { return m_; }
    Subscript num_cols() const { return n_; }




    inline T* operator[](Subscript i)
    {
#ifdef TNT_BOUNDS_CHECK
        assert(0<=i);
        assert(i < m_) ;
#endif
        return row_[i];
    }

    inline const T* operator[](Subscript i) const
    {
#ifdef TNT_BOUNDS_CHECK
        assert(0<=i);
        assert(i < m_) ;
#endif
        return row_[i];
    }

    inline reference operator()(Subscript i)
    { 
#ifdef TNT_BOUNDS_CHECK
        assert(1<=i);
        assert(i <= mn_) ;
#endif
        return vm1_[i]; 
    }

    inline const_reference operator()(Subscript i) const
    { 
#ifdef TNT_BOUNDS_CHECK
        assert(1<=i);
        assert(i <= mn_) ;
#endif
        return vm1_[i]; 
    }



    inline reference operator()(Subscript i, Subscript j)
    { 
#ifdef TNT_BOUNDS_CHECK
        assert(1<=i);
        assert(i <= m_) ;
        assert(1<=j);
        assert(j <= n_);
#endif
        return  rowm1_[i][j]; 
    }


    
    inline const_reference operator() (Subscript i, Subscript j) const
    {
#ifdef TNT_BOUNDS_CHECK
        assert(1<=i);
        assert(i <= m_) ;
        assert(1<=j);
        assert(j <= n_);
#endif
        return rowm1_[i][j]; 
    }



		Vector<T> diag() const
		{
			Subscript N = n_ < m_ ? n_ : m_; 
			Vector<T> d(N);

			for (int i=0; i<N; i++)
				d[i] = row_[i][i];

		  return d;
		}

	  Matrix<T> upper_triangular() const;
		Matrix<T> lower_triangular() const;

	/* basic computations */

};


/* ***************************  I/O  ********************************/


template <class T>
std::ostream& operator<<(std::ostream &s, const Matrix<T> &A)
{
    Subscript M=A.num_rows();
    Subscript N=A.num_cols();

    s << M << " " << N << "\n";
    for (Subscript i=0; i<M; i++)
    {
        for (Subscript j=0; j<N; j++)
        {
            s << A[i][j] << " ";
        }
        s << "\n";
    }


    return s;
}


template <class T>
std::istream& operator>>(std::istream &s, Matrix<T> &A)
{

    Subscript M, N;

    s >> M >> N;

    if ( !(M == A.num_rows() && N == A.num_cols() ))
    {
        A.newsize(M,N);
    }


    for (Subscript i=0; i<M; i++)
        for (Subscript j=0; j<N; j++)
        {
            s >>  A[i][j];
        }


    return s;
}



// *******************[ basic matrix algorithms ]***************************

/**
		Matrix-Matrix multiplication:  C = A * B.

		<p>
		This is an optimizied (trinary) version of matrix multiply, where 
		the destination matrix has already been allocated.

		@param A	matrix of size M x N.
		@param B	matrix of size N x K.
		@param C the result A*B, of size M x K.

		@return a reference to C, after multiplication.
*/
template <class T>
Matrix<T> & mult(Matrix<T>& C, const Matrix<T>  &A, const Matrix<T> &B)
{

#ifdef TNT_BOUNDS_CHECK
    assert(A.num_cols() == B.num_rows());
#endif

    Subscript M = A.num_rows();
    Subscript N = A.num_cols();
    Subscript K = B.num_cols();

#ifdef TNT_BOUNDS_CHECK
		assert(C.num_rows() == M);
		assert(C.num_cols() == K);
#endif	

    T sum;

    const T* row_i;
    const T* col_k;

    for (Subscript i=0; i<M; i++)
    for (Subscript k=0; k<K; k++)
    {
        row_i  = &(A[i][0]);
        col_k  = &(B[0][k]);
        sum = 0;
        for (Subscript j=0; j<N; j++)
        {
            sum  += *row_i * *col_k;
            row_i++;
            col_k += K;
        }
        C[i][k] = sum; 
    }

    return C;
}


/**
	Matrix/matrix multiplication: compute A * B.

	@param A matrix: left side operand  (size M x N).
	@param B matrix: right side operand  (size N x K).

	@return A*B  (a new matirx of size M x K).
*/
template <class T>
inline Matrix<T> mult(const Matrix<T>  &A, const Matrix<T> &B)
{

#ifdef TNT_BOUNDS_CHECK
    assert(A.num_cols() == B.num_rows());
#endif

    Subscript M = A.num_rows();
    Subscript N = A.num_cols();
    Subscript K = B.num_cols();

    Matrix<T> tmp(M,K);

    // for (Subscript i=0; i<M; i++)
		// {
    // for (Subscript k=0; k<K; k++)
   	//  	{
    // 	    T sum = 0;
   	//  	    for (Subscript j=0; j<N; j++)
    // 	        sum = sum +  A[i][j] * B[j][k];
		// 	
		//         tmp[i][k] = sum; 
	  //   }
		// }

		mult(tmp, A, B);		// tmp = A*B

    return tmp;
}

/**
	Matrix/matrix multiplication: compute A * B.

	@param A matrix: left side operand  (size M x N).
	@param B matrix: right side operand  (size N x K).

	@return A*B  (a new matirx of size M x K).
*/
template <class T>
inline Matrix<T> operator*(const Matrix<T>  &A, const Matrix<T> &B)
{
	return mult(A,B);
}

/**
	Matrix/vector multiplication: compute A * b.

	@param A matrix: left side operand  (number of columns of A, must match 
			the number of elements in b.)
	@param b vector: right side operand.
	@return A*b (a new vector of size M.)
*/
	
template <class T>
inline Vector<T> mult(const Matrix<T>  &A, const Vector<T> &b)
{

#ifdef TNT_BOUNDS_CHECK
    assert(A.num_cols() == b.dim());
#endif

    Subscript M = A.num_rows();
    Subscript N = A.num_cols();

    Vector<T> tmp(M);
    T sum;

    for (Subscript i=0; i<M; i++)
    {
        sum = 0;
        for (Subscript j=0; j<N; j++)
            sum = sum +  A[i][j] * b[j];

        tmp[i] = sum; 
    }

    return tmp;
}

/**
	Matrix/vector multiplication: compute A * b.

	@param A matrix: left side operand  (number of columns of A, must match 
			the number of elements in b.)
	@param b vector: right side operand.
	@return A*b (a new vector of size M.)
*/
	
template <class T>
inline Vector<T> operator*(const Matrix<T>  &A, const Vector<T> &b)
{
	return mult(A,b);
}


/**
	Matrix scaling: multiply each element of A by scalar s.

	<p>NOTE: this creates a new copy of A.  To scale "in place",
	use *= or mult_eq().


	@param A matrix: to be scaled. 
	@param s scalar: multiplier.
	@return s*A, a new matrix with same size of A.
*/
template <class T>
inline Matrix<T> mult(const T& s, const Matrix<T> &A)
{
    Subscript M = A.num_rows();
    Subscript N = A.num_cols();

		Matrix<T> R(M,N);
		for (int i=0; i<M; i++)
			for (int j=0; j<N; j++)
				R[i][j] = s * A[i][j];
				 
		return R;
}

/**
	Matrix scaling: multiply each element of A by scalar s.

	<p>
	Same as mult(A,s), as this is a commutative operation.

	<p>NOTE: this creates a new copy of A.  To scale "in place",
	use *= or mult_eq().


	@param A matrix: to be scaled. 
	@param s scalar: multiplier.
	@return s*A, a new matrix with same size of A.
*/
template <class T>
inline Matrix<T> mult(const Matrix<T> &A, const T& s)
{
	return mult(s, A);
}


/**
	Matrix scale in-place, i.e. compute A *= s, where each element
	of A is multiplied (scaled) by the value s.

	<p>NOTE: this creates a new copy of A.  To scale "in place",
	use *= or mult_eq().


	@param A matrix: to be scaled. 
	@param s scalar: multiplier.
	@return A, after scaling.
*/
template <class T>
inline Matrix<T> mult_eq(const T& s, Matrix<T> &A)
{
    Subscript M = A.num_rows();
    Subscript N = A.num_cols();

		for (int i=0; i<M; i++)
			for (int j=0; j<N; j++)
				A[i][j] *= s;
}

template <class T>
inline Matrix<T> mult_eq(Matrix<T> &A, const T&a)
{
	return mult_eq(a, A);
}


/**
	Matrix-Matrix tranpose multiplication, i.e. compute tranpose(A)*B.

	<p>
	NOTE: this is more efficient than computing the tranpose(A) explicitly,
	and then multiplying, as the tranpose of A is never really constructed.

	@param A  matrix: size M x N.
	@param B	matrix: size M x K.
	@return a new matrix of size N x K.
*/
template <class T>
inline Matrix<T> transpose_mult(const Matrix<T>  &A, const Matrix<T> &B)
{

#ifdef TNT_BOUNDS_CHECK
    assert(A.num_rows() == B.num_rows());
#endif

    Subscript M = A.num_cols();
    Subscript N = A.num_rows();
    Subscript K = B.num_cols();

    Matrix<T> tmp(M,K);
    T sum;

    for (Subscript i=0; i<N; i++)
    for (Subscript k=0; k<K; k++)
    {
        sum = 0;
        for (Subscript j=0; j<M; j++)
            sum = sum +  A[j][i] * B[j][k];

        tmp[i][k] = sum; 
    }

    return tmp;
}

/**
	Matrix-Vector tranpose multiplication, i.e. compute tranpose(A)*b.

	<p>
	NOTE: this is more efficient than computing the tranpose(A) explicitly,
	and then multiplying, as the tranpose of A is not explicitly constructed.

	@param A  Matrix: size M x N.
	@param b	Vector: size M.
	@return a new vector of size N.
*/
template <class T>
inline Vector<T> transpose_mult(const Matrix<T>  &A, const Vector<T> &b)
{

#ifdef TNT_BOUNDS_CHECK
    assert(A.num_rows() == b.dim());
#endif

    Subscript M = A.num_cols();
    Subscript N = A.num_rows();
	
    Vector<T> tmp(M);

    for (Subscript i=0; i<M; i++)
    {
        T sum = 0;
        for (Subscript j=0; j<N; j++)
            sum = sum +  A[j][i] * b[j];

        tmp[i] = sum; 
    }

    return tmp;
}

 
/**
		Matrix addition: compute A + B

		@param A	matrix of size M x N.
		@param B	matrix of size M x N.

		@param the sum A+B.
*/
template <class T>
Matrix<T> add(const Matrix<T> &A, const Matrix<T> &B)
{
    Subscript M = A.num_rows();
    Subscript N = A.num_cols();

    assert(M==B.num_rows());
    assert(N==B.num_cols());

    Matrix<T> tmp(M,N);
    Subscript i,j;

    for (i=0; i<M; i++)
        for (j=0; j<N; j++)
            tmp[i][j] = A[i][j] + B[i][j];

    return tmp;
}

/**
		Matrix addition: compute A + B.

		<p>
		NOTE: this is shorthand notation for add(A,B).
		
		@param A	matrix of size M x N.
		@param B	matrix of size M x N.

		@param the sum A+B.
*/
template <class T>
inline Matrix<T> operator+(const Matrix<T> &A, const Matrix<T> &B)
{
	return add(A,B);
}



/**
		Matrix addition, in place : compute A = A + B.


		@param A	matrix of size M x N.
		@param B	matrix of size M x N.

		@param the sum A+B.
*/
template <class T>
Matrix<T>& add_eq(Matrix<T> &A, const Matrix<T> &B)
{
    Subscript M = A.num_rows();
    Subscript N = A.num_cols();

    assert(M==B.num_rows());
    assert(N==B.num_cols());

    Matrix<T> tmp(M,N);
    Subscript i,j;

    for (i=0; i<M; i++)
        for (j=0; j<N; j++)
            tmp[i][j] = A[i][j] + B[i][j];

    return A += tmp;
}

/**
		Matrix addition, in place: compute A = A + B.

		<p>
		NOTE: this is shorthand notation for add_eq(A,B).
		
		@param A	matrix of size M x N.
		@param B	matrix of size M x N.

		@return the sum A+B.
*/
template <class T> 
inline Matrix<T> operator+=(Matrix<T> &A, const Matrix<T> &B)
{
	return add_eq(A,B);
}

/**
		Matrix subtraction : compute A - B.


		@param A	matrix of size M x N.
		@param B	matrix of size M x N.

		@return the result A-B.
*/
template <class T>
Matrix<T> minus(const Matrix <T>& A, const Matrix<T> &B)
{
    Subscript M = A.num_rows();
    Subscript N = A.num_cols();

    assert(M==B.num_rows());
    assert(N==B.num_cols());

    Matrix<T> tmp(M,N);
    Subscript i,j;

    for (i=0; i<M; i++)
        for (j=0; j<N; j++)
            tmp[i][j] = A[i][j] - B[i][j];

    return tmp;

}

/**
		Matrix subtraction : compute A - B.

		<p>
		This is shorthand notation for minus(A,B).

		@param A	matrix of size M x N.
		@param B	matrix of size M x N.

		@return the result A-B.
*/
template <class T>
inline Matrix<T> operator-(const Matrix<T> &A, 
    const Matrix<T> &B)
{
	return minus(A,B);
}


/**

		Matrix element-by-elment multiplication: for each (i,j)
		compute A(i,j) * B(i,j).

	@param A matrix of size M x N.
	@param B matrix of size M x N.
	@return new matrix, where each (i,j) is A(i,j) * B(i,j);

*/
template <class T>
Matrix<T> mult_element(const Matrix<T> &A, const Matrix<T> &B)
{
    Subscript M = A.num_rows();
    Subscript N = A.num_cols();

    assert(M==B.num_rows());
    assert(N==B.num_cols());

    Matrix<T> tmp(M,N);
    Subscript i,j;

    for (i=0; i<M; i++)
        for (j=0; j<N; j++)
            tmp[i][j] = A[i][j] * B[i][j];

    return tmp;
}

/**

		Matrix element-by-elment multiplication, in place: for each (i,j)
		compute A(i,j) = A(i,j) * B(i,j).

	@param A matrix of size M x N.
	@param B matrix of size M x N.
	@return the resultant A, where A(i,j) *= B(i,j);

*/
template <class T>
Matrix<T>&  mult_element_eq(Matrix<T> &A, const Matrix<T> &B)
{
    Subscript M = A.num_rows();
    Subscript N = A.num_cols();

    assert(M==B.num_rows());
    assert(N==B.num_cols());

    Subscript i,j;

    for (i=0; i<M; i++)
        for (j=0; j<N; j++)
            A[i][j] *= B[i][j];

		return A;
}


/**
	Compute Frobenius norm of matrix.  This is the
	square root of the sum of squares of each matrix entry, i.e.
	<pre>
			$$ \\sqrt{ \\sum_{i=1}{N} \\sum_{j=1}{N} A_{i,j}^{2} } $$.
	</pre>.  

	@param A the matrix to compute its Frobeinus norm.
	@return the Frobenius norm of A.
*/
template <class T>
double norm(const Matrix<T> &A)
{
	Subscript M = A.num_rows();
	Subscript N = A.num_cols();

	T sum = 0.0;
	for (int i=1; i<=M; i++)
		for (int j=1; j<=N; j++)
					sum += A(i,j) * A(i,j);
	return sqrt(sum);

}

/**

		Matrix tranpose: return a new matrix B, where B(i,j)
		is A(j,i).

		@param A matrix MxN
		@return new matrix of size N x M, where each (i,j) is 
		A(j,i).
*/
template <class T>
Matrix<T> transpose(const Matrix<T> &A)
{
    Subscript M = A.num_rows();
    Subscript N = A.num_cols();

    Matrix<T> S(N,M);
    Subscript i, j;

    for (i=0; i<M; i++)
        for (j=0; j<N; j++)
            S[j][i] = A[i][j];

    return S;
}







/**

	Solve the triangular system A_u *x=b, where A_u is the upper triangular
		portion (including the diagonal) of A.

	@param A 	a square matrix of size N x N.
	@param b	the right-hand-side (solution vector) of size N.

	@return x, such that A_u * x = b.

*/
template <class T>
Vector<T> upper_triangular_solve(const Matrix<T> &A, const Vector<T> &b) 
{
	int n = A.num_rows() < A.num_cols() ? A.num_rows() : A.num_cols();
	Vector<T> x(b);
	for (int k=n; k >= 1; k--)
	{
		x(k) /= A(k,k);
		for (int i=1; i< k; i++ )
			x(i) -= x(k) * A(i,k);
		}

		return x;
}
		
/**

	Solve the triangular system A_L *x=b, where A_L is the lower triangular
		portion (including the diagonal) of A.

	@param A 	a square matrix of size N x N.
	@param b	the right-hand-side (solution vector) of size N.

	@return x, such that A_u * x = b.

*/
template <class T>
Vector<T> lower_triangular_solve(const Matrix<T> &A, const Vector<T> &b) 
{
	int n = A.num_rows() < A.num_cols() ? A.num_rows() : A.num_cols();
	Vector<T> x(b);
	for (int k=1; k <= n; k++)
	{
		x(k) /= A(k,k);
		for (int i=k+1; i<= n; i++ )
			x(i) -= x(k) * A(i,k);
		}

		return x;
}
		

//}  	/*  namespace TNT::Linear_Algebra; */
} 	/* namespace TNT  */

#endif
// TNT_MATRIX_H


==> anc/tnt/tnt_sparse_matrix.h <==
#ifndef TNT_SPARSE_MATRIX_H
#define TNT_SPARSE_MATRIX_H

/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#include <vector>
#include "tnt_vector.h"
#include "tnt_sparse_vector.h"

namespace TNT
{

//namespace Linear_Algebra
//{


#if 0
template <class T, class Integer>
class Sparse_Matrix_Coordinate_Element
{
		private:

				T val_;
				Integer row_index_;
				Integer col_index_;

		public:

				Sparse_Matrix_Coordinate_Element(
						const T& a, const Integer &i, const Integer &j) : 
						val_(a), row_index_(i), col_index(i) {}
				

				const T& value() const { return val_; } 
				Integer	row_index() const { return row_index_; } 
				Integer	col_index() const { return col_index_; } 

				T& value() { return val_; }
				Integer& row_index() { return row_index_; }
				Integer& col_index() { return col_index_; }

};
#endif

/**
	Read-only view of a sparse matrix in compressed-row storage
	format.  Neither array elements (nonzeros) nor sparsity
	structure can be modified.  If modifications are required,
	create a new view.

	<p>
	Index values begin at 0.

	<p>
	<b>Storage requirements:</b> An (m x n) matrix with
	nz nonzeros requires no more than  ((T+2I)*nz)
	bytes, where T is the size of data elements and
	I is the size of integer subscripts.
	

*/
template <class T>
class Sparse_Matrix
{
  private:

		// compressed row storage M rows of <value, col_index> pairs
		//
		std::vector< Sparse_Vector<T> > S_;    

  	int num_rows_;        // number of rows
  	int num_cols_;        // number of cols
		int num_nonzeros_; 		// number of nonzeros

													// Used only in multi-step constructions.  This
													// allows one to build a sparse matrix with 
													// multiple calls to insert().
													//
		int internal_state_;	// 0 if closed (no more inserts) , 1 if open;



public:


	Sparse_Matrix(Subscript M, Subscript N):
								S_(M),  
								num_rows_(M), num_cols_(N), num_nonzeros_(0),
								internal_state_(1) {};

			

	Sparse_Matrix(Subscript M, Subscript N, Subscript nz, const T* val,
				const Subscript *r, const Subscript *c):
					S_(M),
					num_rows_(M), 
					num_cols_(N), 
					num_nonzeros_(0),
					internal_state_(1)
					{

						insert(nz, val, r, c);	
						close();
					};
   

	int is_closed() { return internal_state_; }

	void   insert(const T& val, Subscript i, Subscript j)
	{
		  if (internal_state_ == 0) return;


			S_[i].insert(val, j);
			num_nonzeros_++;
	}

	void   insert(Subscript nz, const T*  val, const Subscript *i, 
					const Subscript *j)
	{
		  if (internal_state_ == 0) return;

			for (int count=0; count<nz; count++)
			{
				insert(val[count], i[count], j[count]);	
			}
	}

	void   insert_base_one(const T& val, Subscript i, Subscript j)
	{
			insert_one_base(val, i-1, j-1);
	}

	void   insert_base_one(Subscript nz, const T*  val, const Subscript *i, 
					const Subscript *j)
	{
			for (int count=0; count<nz; count++)
			{
				insert(val[count], i[count]-1, j[count]-1);	
			}
	}

	
	void 		close()
	{
			/* 
					After this, there are no more inserts. Now one could optimize 
			   storage layout.
				 
			*/

			internal_state_ = 0;
	}

  inline   int    num_rows() const {return num_rows_;}
  inline   int    num_cols() const {return num_cols_;}
  inline   int    num_columns() const {return num_cols_;}
  int          num_nonzeros() const {return num_nonzeros_;}


	Vector<T> diag() const
	{
		int minMN = num_rows() < num_columns() ? num_rows() : num_columns();  
		Vector<T> diag_(minMN, T(0));

		for (int i=0; i<minMN; i++)
		{
			for (typename Sparse_Vector<T>::const_iterator p = S_[i].begin();
						p < S_[i].end(); p++ )
			{
					if (p->index() == i)
					{
						diag_[i] += p->value();
						break;
					}
			}
		}
		return diag_;
	}

	Vector<T> mult(const Vector<T> &x) const
	{
		int M = num_rows();
		Vector<T> y(M);
		for (int i=0; i<M; i++)
		{
			y[i] = dot_product(S_[i], x);
		}
		return y;
	}


	inline double norm() const
	{
		T sum(0.0);
		for (int i=0; i<num_rows_; i++)
		{
			for (typename Sparse_Vector<T>::const_iterator p = S_[i].begin();
						p < S_[i].end(); p++ )
			{
				sum += p->value() * p->value();
			}
		}
		return sqrt(sum);
	}

	std::ostream & print(std::ostream &s) const
	{
		for (int i=0; i<num_rows_; i++)
		{
			for (typename Sparse_Vector<T>::const_iterator p = S_[i].begin();
						p < S_[i].end(); p++ )
			{
				 s << "( " << p->value() << " , " << i << ", " << p->index() << " )\n";
			}
		}

    return s;
	}

	std::ostream & print_base_one(std::ostream &s) const
	{
		for (int i=0; i<num_rows_; i++)
		{
			for (typename Sparse_Vector<T>::const_iterator p = S_[i].begin();
						p < S_[i].end(); p++ )
			{
				 s <<"( "<<p->value()<<" , "<<i+1<<", "<< p->index()+1 << " )\n";
			}
		}

    return s;
	}
			
			
};


template <class T>
inline Vector<T> operator*(const Sparse_Matrix<T> &S, const Vector<T> &x) 
{
	return S.mult(x);
}

template <class T>
inline double norm(const Sparse_Matrix<T> &S)
{
	return S.norm();
}

template <class T>
inline	std::ostream& operator<<(std::ostream &s, const Sparse_Matrix<T> &A)
{
	return A.print(s);
}



//}  /* namspace TNT::Linear_Algebra */
}	 /* namspace TNT */

#endif


==> anc/tnt/tnt_sparse_vector.h <==
#ifndef TNT_SPARSE_VECTOR_H
#define TNT_SPARSE_VECTOR_H

/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#include <vector>
#include "tnt_vector.h"

namespace TNT
{
//namespace Linear_Algebra
//{



template <class T, class Integer>
class Sparse_Vector_Element
{
		private:

				T val_;
				Integer index_;

		public:

				Sparse_Vector_Element(const T& a, const Integer &i) : 
						val_(a), index_(i) {}
				

				const T& value() const { return val_; } 
				Integer	index() const { return index_; } 

				T& value() { return val_; }
				Integer& index() { return index_; }

					

};


/**

		Sparse Vector.

	<p>
	Index values begin at 0.  Thus S[3] = 6.5 means that the fourth, not
	the third element, is set to 6.5.

	<p>
	S.value(0) is the first nonzero values in S, and S.index(0) is
	the index (0-based) of the first in S.

	

*/
template <class T>
class Sparse_Vector
{
	/* sparse vector indices are 0-based internally. */

  private:

		// (value, index) pairs
		//
		std::vector< Sparse_Vector_Element<T, Subscript> > s_;    

  	int dim_;        			// dimension
		int num_nonzeros_; 		// number of nonzeros




public:
		typedef typename 
				std::vector< Sparse_Vector_Element<T, Subscript> >::const_iterator 
																															const_iterator;


		const_iterator begin() const { return s_.begin(); }
		const_iterator end() const { return s_.end(); }

		inline const T& value(Subscript i) const { return s_[i].value(); }
		inline Subscript index(Subscript i) const {return  s_[i].index(); }
	  
    inline T dot_product(const Vector<T>& x) const
    {
        T sum(0);

        for ( const_iterator p = begin(); p < end(); p++)
        {
						sum += p->value() * x[p->index()];
        }
       return sum;
   	}

	Sparse_Vector() : s_(), dim_(0), num_nonzeros_(0) {}
	Sparse_Vector(Subscript N): dim_(N), num_nonzeros_(0) {}

			

	Sparse_Vector(Subscript N, Subscript nz, const T* Val, const Subscript *I):
					dim_(N),
					num_nonzeros_(0)
					{
						insert(nz, Val, I);	
					}
   


	void   insert(const T& val, Subscript i)
	{

			s_.push_back( Sparse_Vector_Element<T, Subscript>(val,i) );
			num_nonzeros_++;
	}

	void   insert(Subscript nz, const T* Val, const Subscript *I)
	{

			for (int count=0; count<nz; count++)
			{
				insert(Val[count], I[count]);	
			}
	}


	void insert_base_one(const T& val, Subscript i)
	{
		insert(val, i-1);
	}

	void   insert_base_one(Subscript nz, const T* Val, const Subscript *I)
	{
			for (int count=0; count<nz; count++)
			{
				insert(Val[count], I[count]-1);	
			}
	}
		


  inline   int    dim() const 	{return dim_;}
  int          num_nonzeros() const {return num_nonzeros_;}




	inline double norm() const
	{
		T sum(0.0);

		for (const_iterator p = begin(); p < end(); p++)
		{
			sum += p->value() * p->value();
		}

		return sqrt(sum);
	}

	std::ostream & print(std::ostream &s) const
	{
		for (typename Sparse_Vector<T>::const_iterator p = begin(); 
						p < end(); p++)
		{
				s << "( " << p->value() << ", " << p->index() << " ) \n";
		}
		return s;
	}

	std::ostream & print_base_one(std::ostream &s) const
	{
		for (typename Sparse_Vector<T>::const_iterator p = begin(); 
						p < end(); p++)
		{
				s << "( " << p->value() << ", " << p->index()+1 << " ) \n";
		}
		return s;
	}

			
};



template <class T>
inline T dot_product(const Sparse_Vector<T> &s, const Vector<T> &x)
{
	return s.dot_product(x);
}

template <class T>
inline T dot_product(const Vector<T> &x, const Sparse_Vector<T> &s)
{
	return s.dot_product(x);
}

template <class T>
inline T operator*(const Vector<T> &x, const Sparse_Vector<T> &s)
{
	return dot_product(x,s);
}

template <class T>
inline T operator*(const Sparse_Vector<T> &s, const Vector<T> &x)
{
	return dot_product(x,s);
}


template <class T>
inline double norm( const Sparse_Vector<T> & s)
{
	return s.norm();
}


template <class T>
std::ostream& operator<<(std::ostream &s, const Sparse_Vector<T> &A)
{

		return	A.print(s);
}


//}  /* namspace TNT::Linear_Algebra */
}	 /* namspace TNT */

#endif
// TNT_SPARSE_VECTOR_H


==> anc/tnt/tnt_stopwatch.h <==
/*
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain.  NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef STOPWATCH_H
#define STOPWATCH_H

// for clock() and CLOCKS_PER_SEC
#include <time.h>


namespace TNT
{

inline static double seconds(void)
{
    const double secs_per_tick = 1.0 / CLOCKS_PER_SEC;
    return ( (double) clock() ) * secs_per_tick;
}



class Stopwatch {
    private:
        int running_;
        double start_time_;
        double total_;

    public:
        inline Stopwatch();
        inline void start();
        inline double stop();
		inline double read();
		inline void resume();
		inline int running();
};

inline Stopwatch::Stopwatch() : running_(0), start_time_(0.0), total_(0.0) {}

void Stopwatch::start() 
{
	running_ = 1;
	total_ = 0.0;
	start_time_ = seconds();
}

double Stopwatch::stop()  
{
	if (running_) 
	{
         total_ += (seconds() - start_time_); 
         running_ = 0;
    }
    return total_; 
}

inline void Stopwatch::resume()
{
	if (!running_)
	{
		start_time_ = seconds();
		running_ = 1;
	}
}
		

inline double Stopwatch::read()   
{
	if (running_)
	{
		stop();
		resume();
	}
	return total_;
}


} /* TNT namespace */
#endif
    

            


==> anc/tnt/tnt_subscript.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/


#ifndef TNT_SUBSCRPT_H
#define TNT_SUBSCRPT_H


//---------------------------------------------------------------------
// This definition describes the default TNT data type used for
// indexing into TNT matrices and vectors.  The data type should
// be wide enough to index into large arrays.  It defaults to an
// "int", but can be overriden at compile time redefining TNT_SUBSCRIPT_TYPE,
// e.g.
// 
//      c++ -DTNT_SUBSCRIPT_TYPE='unsigned int'  ...
//
//---------------------------------------------------------------------
//

#ifndef TNT_SUBSCRIPT_TYPE
#define TNT_SUBSCRIPT_TYPE int
#endif

namespace TNT
{
    typedef TNT_SUBSCRIPT_TYPE Subscript;
} /* namespace TNT */


// () indexing in TNT means 1-offset, i.e. x(1) and A(1,1) are the
// first elements.  This offset is left as a macro for future
// purposes, but should not be changed in the current release.
//
//
#define TNT_BASE_OFFSET (1)

#endif


==> anc/tnt/tnt_vector.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_VECTOR_H
#define TNT_VECTOR_H

#include "tnt_subscript.h"
#include <cstdlib>
#include <cassert>
#include <iostream>
#include <sstream>
#include <cmath>

using namespace std;

namespace TNT
{

//namespace Linear_Algebra
// {


/**
  
	Linear algebra vector: uses * for dot-product, copies by value, uses both
		[0] and (1) based indexing.

*/
template <class T>
class Vector 
{


  public:

    typedef Subscript   size_type;
    typedef         T   value_type;
    typedef         T   element_type;
    typedef         T*  pointer;
    typedef         T*  iterator;
    typedef         T&  reference;
    typedef const   T*  const_iterator;
    typedef const   T&  const_reference;

    Subscript lbound() const { return 1;}
 
  private:
    T* v_;                  
    T* vm1_;        // pointer adjustment for optimzied 1-offset indexing
    Subscript n_;

    // internal helper function to create the array
    // of row pointers

    void initialize(Subscript N)
    {
        // adjust pointers so that they are 1-offset:
        // v_[] is the internal contiguous array, it is still 0-offset
        //
        assert(v_ == NULL);
        v_ = new T[N];
        assert(v_  != NULL);
        vm1_ = v_-1;
        n_ = N;
    }
   
    void copy(const T*  v)
    {
        Subscript N = n_;
        Subscript i;

#ifdef TNT_UNROLL_LOOPS
        Subscript Nmod4 = N & 3;
        Subscript N4 = N - Nmod4;

        for (i=0; i<N4; i+=4)
        {
            v_[i] = v[i];
            v_[i+1] = v[i+1];
            v_[i+2] = v[i+2];
            v_[i+3] = v[i+3];
        }

        for (i=N4; i< N; i++)
            v_[i] = v[i];
#else

        for (i=0; i< N; i++)
            v_[i] = v[i];
#endif      
    }

    void set(const T& val)
    {
        Subscript N = n_;
        Subscript i;

#ifdef TNT_UNROLL_LOOPS
        Subscript Nmod4 = N & 3;
        Subscript N4 = N - Nmod4;

        for (i=0; i<N4; i+=4)
        {
            v_[i] = val;
            v_[i+1] = val;
            v_[i+2] = val;
            v_[i+3] = val; 
        }

        for (i=N4; i< N; i++)
            v_[i] = val;
#else

        for (i=0; i< N; i++)
            v_[i] = val;
        
#endif      
    }
    


    void destroy()
    {     
        /* do nothing, if no memory has been previously allocated */
        if (v_ == NULL) return ;

        /* if we are here, then matrix was previously allocated */
        delete [] (v_);     

        v_ = NULL;
        vm1_ = NULL;
    }


  public:

    // access

    iterator begin() { return v_;}
    iterator end()   { return v_ + n_; }
    const iterator begin() const { return v_;}
    const iterator end() const  { return v_ + n_; }

		operator const T* const() { return v_; } 
		operator T*() { return v_; }

    // destructor

    ~Vector() 
    {
        destroy();
    }

    // constructors

    Vector() : v_(0), vm1_(0), n_(0)  {};

    Vector(const Vector<T> &A) : v_(0), vm1_(0), n_(0)
    {
        initialize(A.n_);
        copy(A.v_);
    }

    Vector(Subscript N, const T& value = T()) :  v_(0), vm1_(0), n_(0)
    {
        initialize(N);
        set(value);
    }

    Vector(Subscript N, const T* v) :  v_(0), vm1_(0), n_(0)
    {
        initialize(N);
        copy(v);
    }

    Vector(Subscript N, char *s) :  v_(0), vm1_(0), n_(0)
    {
        initialize(N);
        std::istringstream ins(s);

        Subscript i;

        for (i=0; i<N; i++)
                ins >> v_[i];
    }


    // methods
    // 
    Vector<T>& newsize(Subscript N)
    {
        if (n_ == N) return *this;

        destroy();
        initialize(N);

        return *this;
    }


    // assignments
    //
    Vector<T>& operator=(const Vector<T> &A)
    {
        if (v_ == A.v_)
            return *this;

        if (n_ == A.n_)         // no need to re-alloc
            copy(A.v_);

        else
        {
            destroy();
            initialize(A.n_);
            copy(A.v_);
        }

        return *this;
    }
        
    Vector<T>& operator=(const T& scalar)
    { 
        set(scalar);  
        return *this;
    }

    inline Subscript dim() const 
    {
        return  n_; 
    }

    inline Subscript size() const 
    {
        return  n_; 
    }


    inline reference operator()(Subscript i)
    { 
#ifdef TNT_BOUNDS_CHECK
        assert(1<=i);
        assert(i <= n_) ;
#endif
        return vm1_[i]; 
    }

    inline const_reference operator() (Subscript i) const
    {
#ifdef TNT_BOUNDS_CHECK
        assert(1<=i);
        assert(i <= n_) ;
#endif
        return vm1_[i]; 
    }

    inline reference operator[](Subscript i)
    { 
#ifdef TNT_BOUNDS_CHECK
        assert(0<=i);
        assert(i < n_) ;
#endif
        return v_[i]; 
    }

    inline const_reference operator[](Subscript i) const
    {
#ifdef TNT_BOUNDS_CHECK
        assert(0<=i);






        assert(i < n_) ;
#endif
        return v_[i]; 
    }



};


/* ***************************  I/O  ********************************/

template <class T>
std::ostream& operator<<(std::ostream &s, const Vector<T> &A)
{
    Subscript N=A.dim();

    s <<  N << "\n";

    for (Subscript i=0; i<N; i++)
        s   << A[i] << " " << "\n";
    s << "\n";

    return s;
}

template <class T>
std::istream & operator>>(std::istream &s, Vector<T> &A)
{

    Subscript N;

    s >> N;

    if ( !(N == A.size() ))
    {
        A.newsize(N);
    }


    for (Subscript i=0; i<N; i++)
            s >>  A[i];


    return s;
}

// *******************[ basic matrix algorithms ]***************************


template <class T>
Vector<T> operator+(const Vector<T> &A, 
    const Vector<T> &B)
{
    Subscript N = A.dim();

    assert(N==B.dim());

    Vector<T> tmp(N);
    Subscript i;

    for (i=0; i<N; i++)
            tmp[i] = A[i] + B[i];

    return tmp;
}

template <class T>
Vector<T> operator+=(Vector<T> &A, 
    const Vector<T> &B)
{
    Subscript N = A.dim();

    assert(N==B.dim());

    Subscript i;

    for (i=0; i<N; i++)
            A[i] += B[i];

    return A;
}

template <class T>
Vector<T> operator-(const Vector<T> &A, 
    const Vector<T> &B)
{
    Subscript N = A.dim();

    assert(N==B.dim());

    Vector<T> tmp(N);
    Subscript i;

    for (i=0; i<N; i++)
            tmp[i] = A[i] - B[i];

    return tmp;
}

template <class T>
Vector<T> operator-=(Vector<T> &A, 
    const Vector<T> &B)
{
    Subscript N = A.dim();

    assert(N==B.dim());

    Subscript i;

    for (i=0; i<N; i++)
            A[i] -= B[i];

    return A;
}




template <class T>
Vector<T> elementwise_mult(const Vector<T> &A, const Vector<T> &B)
{
    Subscript N = A.dim();

    assert(N==B.dim());

    Vector<T> tmp(N);
    Subscript i;

    for (i=0; i<N; i++)
            tmp[i] = A[i] * B[i];

    return tmp;
}


template <class T>
double norm(const Vector<T> &A)
{
	Subscript N = A.dim();

	double sum = 0.0;
	for (int i=0; i<N; i++)
		sum +=  abs(A[i])*abs(A[i]);
	return sqrt(sum);
}



template <class T>
T dot_prod(const Vector<T> &A, const Vector<T> &B)
{
    Subscript N = A.dim();
    assert(N == B.dim());

    Subscript i;
    T sum = 0;

    for (i=0; i<N; i++)
        sum += A[i] * B[i];

    return sum;
}

template <class T>
inline T dot_product(const Vector<T> &A, const Vector<T> &B)
{
	return dot_prod(A, B);
}


template <class T>
inline T operator*(const Vector<T> &A, 
    const Vector<T> &B)
{
    return dot_prod(A,B);
}


template <class T>
Vector<T> operator*(const T &a, const Vector<T> &A)
{
	Subscript N = A.dim();
	Vector<T> r(N);

	for (int i=0; i<N; i++)
		r[i] = A[i] * a;

	return r;
}

template <class T>
inline Vector<T> operator*(const Vector<T> &A, const T& a)
{
	return a * A;
}

//}   /* namspace TNT::Linear_Algebra */
}   /* namespace TNT */


#endif
// TNT_VECTOR_H


==> anc/tnt/tnt_version.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/

#ifndef TNT_VERSION_H
#define TNT_VERSION_H


//---------------------------------------------------------------------
//  current version 
//---------------------------------------------------------------------


#define TNT_MAJOR_VERSION    '3'
#define TNT_MINOR_VERSION    '0'
#define TNT_SUBMINOR_VERSION '11'
#define TNT_VERSION_STRING "3.0.11"





#endif
// TNT_VERSION_H

